Spinning correlators in $\mathcal{N} = 2$ SCFTs: Superspace and AdS amplitudes

We study four-point functions of spinning operators in the flavor current multiplet in four dimensional $\mathcal{N}=2$ SCFTs, using superspace techniques. In particular we explicitly construct the differential operators relating the different components of the super-correlator. As a byproduct of our analysis, we report the computation of the four-point amplitudes of gluons in bosonic Yang-Mills theories on $\mathrm{AdS}_5$ and we give evidence of an AdS double copy relation between the gluon amplitude and its gravitational counterpart.

==> anc/ancillary.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Correlators with current or stress-tensor insertions *)


(* ::Subsection:: *)
(*<\[ScriptCapitalJ] \[ScriptCapitalJ] \[ScriptCapitalO] \[ScriptCapitalO] >*)


(* ::Text:: *)
(*This is the full expression for <\[ScriptCapitalJ] \[ScriptCapitalJ] \[ScriptCapitalO] \[ScriptCapitalO] > as in (7.19), where \[ScriptCapitalF]=\[ScriptCapitalH]gl(z, zb).*)


JJOO=\[ScriptCapitalK][{3, 1, 1}, {3, 1, 1}, 2, 2]*((-4*(Subscript[y, 3] \[CenterDot] Subscript[y, 4])^2*H[1, 2]*((z - zb)*(12 - 2*z - 2*zb + z*zb)*\[ScriptCapitalF][z, zb] - 
     (-1 + zb)*zb*(-6*z + z^2 + 8*zb - 3*z*zb)*Derivative[0, 1][\[ScriptCapitalF]][z, zb] - (-1 + z)*z*(-8*z + 6*zb + 3*z*zb - zb^2)*Derivative[1, 0][\[ScriptCapitalF]][z, zb] + 
     4*(-1 + z)*z*(z - zb)*(-1 + zb)*zb*Derivative[1, 1][\[ScriptCapitalF]][z, zb]))/(z - zb) + 
  ((Subscript[y, 3] \[CenterDot] Subscript[y, 4])^2*Wb[1]*Wb[2]*(-((z - zb)^3*(4 - 4*z - z^2 - 4*zb + 3*z*zb + z^2*zb - zb^2 + z*zb^2)*\[ScriptCapitalF][z, zb]) - 
     zb*(-16*z + 16*z^2 - 10*z^3 + 5*z^4 + 64*z*zb - 60*z^2*zb + 19*z^3*zb - 8*z^4*zb - 16*zb^2 - 50*z*zb^2 + 53*z^2*zb^2 - 5*z^3*zb^2 + 3*z^4*zb^2 + 20*zb^3 + 7*z*zb^3 - 
       19*z^2*zb^3 - 3*z^3*zb^3 - 8*zb^4 + z*zb^4 + 7*z^2*zb^4 + 3*zb^5 - 3*z*zb^5)*Derivative[0, 1][\[ScriptCapitalF]][z, zb] - (-1 + z)*(z - zb)*(-2 + zb)^2*(-1 + zb)*zb^2*(-2 + z + zb)*
      Derivative[0, 2][\[ScriptCapitalF]][z, zb] - z*(16*z^2 - 20*z^3 + 8*z^4 - 3*z^5 + 16*zb - 64*z*zb + 50*z^2*zb - 7*z^3*zb - z^4*zb + 3*z^5*zb - 16*zb^2 + 60*z*zb^2 - 53*z^2*zb^2 + 
       19*z^3*zb^2 - 7*z^4*zb^2 + 10*zb^3 - 19*z*zb^3 + 5*z^2*zb^3 + 3*z^3*zb^3 - 5*zb^4 + 8*z*zb^4 - 3*z^2*zb^4)*Derivative[1, 0][\[ScriptCapitalF]][z, zb] + 
     2*(-1 + z)*z*(z - zb)*(-1 + zb)*zb*(-8 + 8*z + 8*zb - 10*z*zb + z^2*zb + z*zb^2)*Derivative[1, 1][\[ScriptCapitalF]][z, zb] - 
     (-2 + z)^2*(-1 + z)*z^2*(z - zb)*(-1 + zb)*(-2 + z + zb)*Derivative[2, 0][\[ScriptCapitalF]][z, zb]))/(z - zb)^3 + 
  ((Subscript[y, 3] \[CenterDot] Subscript[y, 4])^2*W[1]*Wb[2]*(-((z - zb)^3*(4 - 2*z - z^2 - 2*zb + z*zb + z^2*zb - zb^2 + z*zb^2)*\[ScriptCapitalF][z, zb]) - 
     zb*(12*z^2 - 10*z^3 + 3*z^4 - 12*z*zb - 12*z^2*zb + 15*z^3*zb - 6*z^4*zb + 8*zb^2 - 2*z*zb^2 + 9*z^2*zb^2 - 3*z^3*zb^2 + 3*z^4*zb^2 - 4*zb^3 + 15*z*zb^3 - 13*z^2*zb^3 - 
       3*z^3*zb^3 - 6*zb^4 - z*zb^4 + 7*z^2*zb^4 + 3*zb^5 - 3*z*zb^5)*Derivative[0, 1][\[ScriptCapitalF]][z, zb] - (-1 + z)*(z - zb)*(-2 + zb)*(-1 + zb)*zb^3*(-2 + z + zb)*
      Derivative[0, 2][\[ScriptCapitalF]][z, zb] - z*(-8*z^2 + 4*z^3 + 6*z^4 - 3*z^5 + 12*z*zb + 2*z^2*zb - 15*z^3*zb + z^4*zb + 3*z^5*zb - 12*zb^2 + 12*z*zb^2 - 9*z^2*zb^2 + 
       13*z^3*zb^2 - 7*z^4*zb^2 + 10*zb^3 - 15*z*zb^3 + 3*z^2*zb^3 + 3*z^3*zb^3 - 3*zb^4 + 6*z*zb^4 - 3*z^2*zb^4)*Derivative[1, 0][\[ScriptCapitalF]][z, zb] + 
     2*(-1 + z)*z*(z - zb)*(-1 + zb)*zb*(-2 + z + zb)*(-z - zb + z*zb)*Derivative[1, 1][\[ScriptCapitalF]][z, zb] - (-2 + z)*(-1 + z)*z^3*(z - zb)*(-1 + zb)*(-2 + z + zb)*
      Derivative[2, 0][\[ScriptCapitalF]][z, zb]))/(z - zb)^3 + ((Subscript[y, 3] \[CenterDot] Subscript[y, 4])^2*W[2]*Wb[1]*
    ((z - zb)^3*(4 - 2*z - z^2 - 2*zb + z*zb + z^2*zb - zb^2 + z*zb^2)*\[ScriptCapitalF][z, zb] + zb*(12*z^2 - 10*z^3 + 3*z^4 - 12*z*zb - 12*z^2*zb + 15*z^3*zb - 6*z^4*zb + 8*zb^2 - 
       2*z*zb^2 + 9*z^2*zb^2 - 3*z^3*zb^2 + 3*z^4*zb^2 - 4*zb^3 + 15*z*zb^3 - 13*z^2*zb^3 - 3*z^3*zb^3 - 6*zb^4 - z*zb^4 + 7*z^2*zb^4 + 3*zb^5 - 3*z*zb^5)*
      Derivative[0, 1][\[ScriptCapitalF]][z, zb] + (-1 + z)*(z - zb)*(-2 + zb)*(-1 + zb)*zb^3*(-2 + z + zb)*Derivative[0, 2][\[ScriptCapitalF]][z, zb] + 
     z*(-8*z^2 + 4*z^3 + 6*z^4 - 3*z^5 + 12*z*zb + 2*z^2*zb - 15*z^3*zb + z^4*zb + 3*z^5*zb - 12*zb^2 + 12*z*zb^2 - 9*z^2*zb^2 + 13*z^3*zb^2 - 7*z^4*zb^2 + 10*zb^3 - 
       15*z*zb^3 + 3*z^2*zb^3 + 3*z^3*zb^3 - 3*zb^4 + 6*z*zb^4 - 3*z^2*zb^4)*Derivative[1, 0][\[ScriptCapitalF]][z, zb] - 2*(-1 + z)*z*(z - zb)*(-1 + zb)*zb*(-2 + z + zb)*(-z - zb + z*zb)*
      Derivative[1, 1][\[ScriptCapitalF]][z, zb] + (-2 + z)*(-1 + z)*z^3*(z - zb)*(-1 + zb)*(-2 + z + zb)*Derivative[2, 0][\[ScriptCapitalF]][z, zb]))/(z - zb)^3 + 
  ((Subscript[y, 3] \[CenterDot] Subscript[y, 4])^2*W[1]*W[2]*((z - zb)^3*(-z^2 - z*zb + z^2*zb - zb^2 + z*zb^2)*\[ScriptCapitalF][z, zb] + 
     zb*(-6*z^3 + z^4 + 8*z^2*zb + 11*z^3*zb - 4*z^4*zb - 6*z*zb^2 - 11*z^2*zb^2 - z^3*zb^2 + 3*z^4*zb^2 + 15*z*zb^3 - 7*z^2*zb^3 - 3*z^3*zb^3 - 4*zb^4 - 3*z*zb^4 + 
       7*z^2*zb^4 + 3*zb^5 - 3*z*zb^5)*Derivative[0, 1][\[ScriptCapitalF]][z, zb] + (-1 + z)*(z - zb)*(-1 + zb)*zb^4*(-2 + z + zb)*Derivative[0, 2][\[ScriptCapitalF]][z, zb] + 
     z*(4*z^4 - 3*z^5 + 6*z^2*zb - 15*z^3*zb + 3*z^4*zb + 3*z^5*zb - 8*z*zb^2 + 11*z^2*zb^2 + 7*z^3*zb^2 - 7*z^4*zb^2 + 6*zb^3 - 11*z*zb^3 + z^2*zb^3 + 3*z^3*zb^3 - zb^4 + 
       4*z*zb^4 - 3*z^2*zb^4)*Derivative[1, 0][\[ScriptCapitalF]][z, zb] - 2*(-1 + z)*z*(z - zb)*(-1 + zb)*zb*(-2*z^2 + 2*z*zb + z^2*zb - 2*zb^2 + z*zb^2)*Derivative[1, 1][\[ScriptCapitalF]][z, zb] + 
     (-1 + z)*z^4*(z - zb)*(-1 + zb)*(-2 + z + zb)*Derivative[2, 0][\[ScriptCapitalF]][z, zb]))/(z - zb)^3);


(* ::Subsection:: *)
(*<\[ScriptCapitalT] \[ScriptCapitalT] \[ScriptCapitalO] \[ScriptCapitalO]>*)


(* ::Text:: *)
(*This is the expression for <\[ScriptCapitalT] \[ScriptCapitalT] \[ScriptCapitalO] \[ScriptCapitalO]> in the orthogonal frame as in (7.22). Here   \[ScriptCapitalF]=\[ScriptCapitalH]gr(z, zb)*)


TTOO=(128*H[1, 2]^2*Subscript[t, 34]^2*\[ScriptCapitalK][{4, 2, 2}, {4, 2, 2}, 2, 2]*(4*(z - zb)^3*(90 - 9*z - 12*z^2 - 9*zb - 8*z*zb + 4*z^2*zb - 12*zb^2 + 4*z*zb^2 + 2*z^2*zb^2)*\[ScriptCapitalF][z, zb] - 
   2*(-1 + zb)*zb*(-120*z^3 + 12*z^4 + 16*z^5 + 390*z^2*zb - 123*z^3*zb - 28*z^4*zb + 4*z^5*zb - 444*z*zb^2 + 351*z^2*zb^2 - 84*z^3*zb^2 + 162*zb^3 - 285*z*zb^3 + 
     104*z^2*zb^3 + 12*z^3*zb^3 + 81*zb^4 - 44*z*zb^4 - 4*z^2*zb^4)*Derivative[0, 1][\[ScriptCapitalF]][z, zb] - 
   2*(z - zb)*(-1 + zb)^2*zb^2*(-30*z^2 + 3*z^3 + 4*z^4 + 90*z*zb - 42*z^2*zb - 2*z^3*zb - 54*zb^2 + 27*z*zb^2 + 4*z^2*zb^2)*Derivative[0, 2][\[ScriptCapitalF]][z, zb] - 
   2*(-1 + z)*z*(-162*z^3 - 81*z^4 + 444*z^2*zb + 285*z^3*zb + 44*z^4*zb - 390*z*zb^2 - 351*z^2*zb^2 - 104*z^3*zb^2 + 4*z^4*zb^2 + 120*zb^3 + 123*z*zb^3 + 84*z^2*zb^3 - 
     12*z^3*zb^3 - 12*zb^4 + 28*z*zb^4 - 16*zb^5 - 4*z*zb^5)*Derivative[1, 0][\[ScriptCapitalF]][z, zb] + 2*(-1 + z)*z*(z - zb)*(-1 + zb)*zb*
    (108*z^2 + 54*z^3 - 204*z*zb - 66*z^2*zb + 5*z^3*zb + 108*zb^2 - 66*z*zb^2 + 2*z^2*zb^2 + 54*zb^3 + 5*z*zb^3)*Derivative[1, 1][\[ScriptCapitalF]][z, zb] + 
   9*(-1 + z)*z*(z - zb)^2*(-1 + zb)^2*zb^2*(6*z + 3*z^2 - 8*zb - z*zb)*Derivative[1, 2][\[ScriptCapitalF]][z, zb] - 
   2*(-1 + z)^2*z^2*(z - zb)*(-54*z^2 + 90*z*zb + 27*z^2*zb - 30*zb^2 - 42*z*zb^2 + 4*z^2*zb^2 + 3*zb^3 - 2*z*zb^3 + 4*zb^4)*Derivative[2, 0][\[ScriptCapitalF]][z, zb] + 
   9*(-1 + z)^2*z^2*(z - zb)^2*(-1 + zb)*zb*(8*z - 6*zb + z*zb - 3*zb^2)*Derivative[2, 1][\[ScriptCapitalF]][z, zb] + 18*(-1 + z)^2*z^2*(z - zb)^3*(-1 + zb)^2*zb^2*
    Derivative[2, 2][\[ScriptCapitalF]][z, zb]))/(z - zb)^3;


(* ::Subsection:: *)
(*<\[ScriptCapitalJ] \[ScriptCapitalJ] \[ScriptCapitalJ] \[ScriptCapitalJ]>*)


(* ::Text:: *)
(*This is the expression for <\[ScriptCapitalJ] \[ScriptCapitalJ] \[ScriptCapitalJ] \[ScriptCapitalJ]> in the orthogonal frame following the convention in (7.24).  Here \[ScriptCapitalF]=\[ScriptCapitalH]gl(z, zb).*)


JJJJ=\[ScriptCapitalK][{3, 1, 1}, {3, 1, 1}, {3, 1, 1}, {3, 1, 1}]*(H[1, 2]*H[3, 4]*(-32*(-72 + 4*z - 16*z^2 + 4*zb + 3*z*zb + 8*z^2*zb - 16*zb^2 + 8*z*zb^2)*\[ScriptCapitalF][z, zb] + 
    (32*zb*(-54*z^3 + 3*z^4 - 12*z^5 + 160*z^2*zb + 5*z^3*zb + 43*z^4*zb + 8*z^5*zb - 182*z*zb^2 + 35*z^2*zb^2 - 57*z^3*zb^2 - 42*z^4*zb^2 + 64*zb^3 - 7*z*zb^3 - 
       79*z^2*zb^3 + 90*z^3*zb^3 + 4*z^4*zb^3 + 121*z*zb^4 - 76*z^2*zb^4 - 48*zb^5 + 24*z*zb^5)*Derivative[0, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^3 - 
    (32*(-1 + zb)*zb^2*(18*z^2 - z^3 + 4*z^4 - 56*z*zb + 9*z^2*zb - z^3*zb + 32*zb^2 + 20*z*zb^2 - 15*z^2*zb^2 - 2*z^3*zb^2 - 16*zb^3 + 8*z*zb^3)*
      Derivative[0, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^2 - (32*z*(64*z^3 - 48*z^5 - 182*z^2*zb - 7*z^3*zb + 121*z^4*zb + 24*z^5*zb + 160*z*zb^2 + 35*z^2*zb^2 - 79*z^3*zb^2 - 
       76*z^4*zb^2 - 54*zb^3 + 5*z*zb^3 - 57*z^2*zb^3 + 90*z^3*zb^3 + 3*zb^4 + 43*z*zb^4 - 42*z^2*zb^4 + 4*z^3*zb^4 - 12*zb^5 + 8*z*zb^5)*Derivative[1, 0][\[ScriptCapitalF]][z, zb])/
     (z - zb)^3 + (64*z*zb*(24*z^2 - 18*z^4 - 42*z*zb - 9*z^2*zb + 27*z^3*zb + 12*z^4*zb + 24*zb^2 - 9*z*zb^2 - 2*z^2*zb^2 - 13*z^3*zb^2 + 27*z*zb^3 - 13*z^2*zb^3 - 
       2*z^3*zb^3 - 18*zb^4 + 12*z*zb^4)*Derivative[1, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^2 - (128*z*(-1 + zb)*zb^2*(-4*z + 3*z^3 + 6*zb - z*zb - 3*z^2*zb - 3*zb^2 + 2*z*zb^2)*
      Derivative[1, 2][\[ScriptCapitalF]][z, zb])/(z - zb) - (32*(-1 + z)*z^2*(32*z^2 - 16*z^3 - 56*z*zb + 20*z^2*zb + 8*z^3*zb + 18*zb^2 + 9*z*zb^2 - 15*z^2*zb^2 - zb^3 - z*zb^3 - 
       2*z^2*zb^3 + 4*zb^4)*Derivative[2, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^2 + (128*(-1 + z)*z^2*zb*(6*z - 3*z^2 - 4*zb - z*zb + 2*z^2*zb - 3*z*zb^2 + 3*zb^3)*
      Derivative[2, 1][\[ScriptCapitalF]][z, zb])/(z - zb) - 128*(-1 + z)*z^2*(-1 + zb)*zb^2*(-2 + z + zb)*Derivative[2, 2][\[ScriptCapitalF]][z, zb]) + 
  H[1, 4]*H[2, 3]*((32*z*zb*(-16*z^2 + 9*z*zb + 8*z^2*zb - 16*zb^2 + 8*z*zb^2)*\[ScriptCapitalF][z, zb])/((-1 + z)*(-1 + zb)) - 
    (32*z*zb^2*(-12*z^5 - 4*z^2*zb - 22*z^3*zb + 49*z^4*zb + 8*z^5*zb + 118*z^2*zb^2 - 79*z^3*zb^2 - 38*z^4*zb^2 - 100*z*zb^3 - 85*z^2*zb^3 + 118*z^3*zb^3 - 4*z^4*zb^3 + 
       32*zb^4 + 127*z*zb^4 - 84*z^2*zb^4 - 48*zb^5 + 24*z*zb^5)*Derivative[0, 1][\[ScriptCapitalF]][z, zb])/((-1 + z)*(z - zb)^3*(-1 + zb)) + 
    (32*z*zb^3*(4*z^4 - 2*z*zb - z^2*zb - 5*z^3*zb + 29*z*zb^2 - 19*z^2*zb^2 + 2*z^3*zb^2 - 16*zb^3 + 8*z*zb^3)*Derivative[0, 2][\[ScriptCapitalF]][z, zb])/((-1 + z)*(z - zb)^2) + 
    (32*z^2*zb*(32*z^4 - 48*z^5 - 100*z^3*zb + 127*z^4*zb + 24*z^5*zb - 4*z*zb^2 + 118*z^2*zb^2 - 85*z^3*zb^2 - 84*z^4*zb^2 - 22*z*zb^3 - 79*z^2*zb^3 + 118*z^3*zb^3 + 
       49*z*zb^4 - 38*z^2*zb^4 - 4*z^3*zb^4 - 12*zb^5 + 8*z*zb^5)*Derivative[1, 0][\[ScriptCapitalF]][z, zb])/((-1 + z)*(z - zb)^3*(-1 + zb)) - 
    (64*z^2*zb^2*(12*z^3 - 18*z^4 + 2*z*zb - 19*z^2*zb + 21*z^3*zb + 12*z^4*zb - 19*z*zb^2 + 18*z^2*zb^2 - 19*z^3*zb^2 + 12*zb^3 + 21*z*zb^3 - 19*z^2*zb^3 + 2*z^3*zb^3 - 
       18*zb^4 + 12*z*zb^4)*Derivative[1, 1][\[ScriptCapitalF]][z, zb])/((-1 + z)*(z - zb)^2*(-1 + zb)) + 
    (128*z^2*zb^3*(-2*z^2 + 3*z^3 + 3*z*zb - 3*z^2*zb - 3*zb^2 + 2*z*zb^2)*Derivative[1, 2][\[ScriptCapitalF]][z, zb])/((-1 + z)*(z - zb)) + 
    (32*z^3*zb*(-16*z^3 - 2*z*zb + 29*z^2*zb + 8*z^3*zb - z*zb^2 - 19*z^2*zb^2 - 5*z*zb^3 + 2*z^2*zb^3 + 4*zb^4)*Derivative[2, 0][\[ScriptCapitalF]][z, zb])/((z - zb)^2*(-1 + zb)) - 
    (128*z^3*zb^2*(-3*z^2 + 3*z*zb + 2*z^2*zb - 2*zb^2 - 3*z*zb^2 + 3*zb^3)*Derivative[2, 1][\[ScriptCapitalF]][z, zb])/((z - zb)*(-1 + zb)) + 
    128*z^3*zb^3*(z + zb)*Derivative[2, 2][\[ScriptCapitalF]][z, zb]) + H[1, 3]*H[2, 4]*(32*z*zb*(16*z^2 + 9*z*zb - z^2*zb + 16*zb^2 - z*zb^2 + 2*z^2*zb^2)*\[ScriptCapitalF][z, zb] + 
    (32*z*zb^2*(-12*z^5 + 4*z^2*zb - 26*z^3*zb + 31*z^4*zb + 90*z^2*zb^2 - 21*z^3*zb^2 + 11*z^4*zb^2 + 16*z^5*zb^2 - 92*z*zb^3 - 115*z^2*zb^3 + 35*z^3*zb^3 - 50*z^4*zb^3 + 
       32*zb^4 + 133*z*zb^4 - 13*z^2*zb^4 + 28*z^3*zb^4 - 48*zb^5 + 3*z*zb^5 - 6*z^2*zb^5)*Derivative[0, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^3 + 
    (32*z*(-1 + zb)*zb^3*(-4*z^4 - 2*z*zb + 5*z^2*zb + 12*z^3*zb + 8*z^4*zb - 25*z*zb^2 + 5*z^2*zb^2 - 16*z^3*zb^2 + 16*zb^3 - z*zb^3 + 2*z^2*zb^3)*
      Derivative[0, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^2 + (32*z^2*zb*(-32*z^4 + 48*z^5 + 92*z^3*zb - 133*z^4*zb - 3*z^5*zb - 4*z*zb^2 - 90*z^2*zb^2 + 115*z^3*zb^2 + 13*z^4*zb^2 + 
       6*z^5*zb^2 + 26*z*zb^3 + 21*z^2*zb^3 - 35*z^3*zb^3 - 28*z^4*zb^3 - 31*z*zb^4 - 11*z^2*zb^4 + 50*z^3*zb^4 + 12*zb^5 - 16*z^2*zb^5)*Derivative[1, 0][\[ScriptCapitalF]][z, zb])/
     (z - zb)^3 + (64*z^2*zb^2*(12*z^3 - 18*z^4 - 2*z*zb - 13*z^2*zb + 27*z^3*zb - 13*z*zb^2 - 2*z^2*zb^2 - 9*z^3*zb^2 + 24*z^4*zb^2 + 12*zb^3 + 27*z*zb^3 - 9*z^2*zb^3 - 
       42*z^3*zb^3 - 18*zb^4 + 24*z^2*zb^4)*Derivative[1, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^2 + 
    (128*z^2*(-1 + zb)*zb^3*(2*z^2 - 3*z^3 - 3*z*zb - z^2*zb + 6*z^3*zb + 3*zb^2 - 4*z^2*zb^2)*Derivative[1, 2][\[ScriptCapitalF]][z, zb])/(z - zb) + 
    (32*(-1 + z)*z^3*zb*(16*z^3 - 2*z*zb - 25*z^2*zb - z^3*zb + 5*z*zb^2 + 5*z^2*zb^2 + 2*z^3*zb^2 + 12*z*zb^3 - 16*z^2*zb^3 - 4*zb^4 + 8*z*zb^4)*
      Derivative[2, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^2 + (128*(-1 + z)*z^3*zb^2*(-3*z^2 + 3*z*zb - 2*zb^2 + z*zb^2 + 4*z^2*zb^2 + 3*zb^3 - 6*z*zb^3)*Derivative[2, 1][\[ScriptCapitalF]][z, zb])/
     (z - zb) + 128*(-1 + z)*z^3*(-1 + zb)*zb^3*(-z - zb + 2*z*zb)*Derivative[2, 2][\[ScriptCapitalF]][z, zb]));


(* ::Subsection:: *)
(*<\[ScriptCapitalT] \[ScriptCapitalT] \[ScriptCapitalT] \[ScriptCapitalT]>*)


(* ::Text:: *)
(*This is the expression for <\[ScriptCapitalT] \[ScriptCapitalT] \[ScriptCapitalT] \[ScriptCapitalT]> in the orthogonal frame. According to the convention in (7.29), we are calling TTTTMPPM=\[ScriptCapitalF]1, TTTTMPMP=\[ScriptCapitalF]2, TTTTMMPP=\[ScriptCapitalF]3 .   Here \[ScriptCapitalF]=\[ScriptCapitalH]gl(z, zb).*)


TTTTMPPM=786432*(2700 - 27*z + 288*z^2 - 2187*z^3 + 8748*z^4 - 27*zb + 212*z*zb + 34*z^2*zb + 1604*z^3*zb - 2187*z^4*zb + 288*zb^2 + 34*z*zb^2 + 192*z^2*zb^2 + 34*z^3*zb^2 + 
   288*z^4*zb^2 - 2187*zb^3 + 1604*z*zb^3 + 34*z^2*zb^3 + 212*z^3*zb^3 - 27*z^4*zb^3 + 8748*zb^4 - 2187*z*zb^4 + 288*z^2*zb^4 - 27*z^3*zb^4 + 2700*z^4*zb^4)*\[ScriptCapitalF][z, zb] + 
 (196608*(-1 + zb)*zb*(9600*z^7 - 96*z^8 + 1024*z^9 - 7776*z^10 + 31104*z^11 - 67500*z^6*zb + 10839*z^7*zb - 6544*z^8*zb + 55630*z^9*zb - 219252*z^10*zb + 22599*z^11*zb + 
    203688*z^5*zb^2 - 73053*z^6*zb^2 + 27573*z^7*zb^2 - 169950*z^8*zb^2 + 665654*z^9*zb^2 - 159425*z^10*zb^2 + 23733*z^11*zb^2 - 340716*z^4*zb^3 + 198183*z^5*zb^3 - 
    16655*z^6*zb^3 + 280556*z^7*zb^3 - 1132130*z^8*zb^3 + 487955*z^9*zb^3 - 173283*z^10*zb^3 + 56700*z^11*zb^3 + 353376*z^3*zb^4 - 378141*z^4*zb^4 + 128093*z^5*zb^4 - 
    788432*z^6*zb^4 + 1380000*z^7*zb^4 - 851433*z^8*zb^4 + 547425*z^9*zb^4 - 380520*z^10*zb^4 - 217188*z^2*zb^5 + 377181*z^3*zb^5 - 138903*z^4*zb^5 + 1808892*z^5*zb^5 - 
    1224220*z^6*zb^5 + 835771*z^7*zb^5 - 978051*z^8*zb^5 + 1082196*z^9*zb^5 + 73752*z*zb^6 - 235455*z^2*zb^6 + 178999*z^3*zb^6 - 3190552*z^4*zb^6 + 1231840*z^5*zb^6 - 
    631705*z^6*zb^6 + 1098501*z^7*zb^6 - 1683072*z^8*zb^6 - 10692*zb^7 + 81129*z*zb^7 - 115429*z^2*zb^7 + 3326890*z^3*zb^7 - 980820*z^4*zb^7 + 266739*z^5*zb^7 - 
    686223*z^6*zb^7 + 1535796*z^7*zb^7 - 11907*zb^8 + 42363*z*zb^8 - 2082570*z^2*zb^8 + 562886*z^3*zb^8 - 82625*z^4*zb^8 + 233373*z^5*zb^8 - 834120*z^6*zb^8 - 6561*zb^9 + 
    716768*z*zb^9 - 185786*z^2*zb^9 + 21620*z^3*zb^9 - 34479*z^4*zb^9 + 251100*z^5*zb^9 - 104976*zb^10 + 26244*z*zb^10 - 3456*z^2*zb^10 + 324*z^3*zb^10 - 32400*z^4*zb^10)*
   Derivative[0, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^7 + (196608*(-1 + zb)^2*zb^2*(4200*z^6 - 42*z^7 + 448*z^8 - 3402*z^9 + 13608*z^10 - 25500*z^5*zb + 9273*z^6*zb - 2476*z^7*zb + 
    21414*z^8*zb - 85408*z^9*zb + 23085*z^10*zb + 62988*z^4*zb^2 - 35940*z^5*zb^2 + 19092*z^6*zb^2 - 56808*z^7*zb^2 + 229804*z^8*zb^2 - 147216*z^9*zb^2 + 52164*z^10*zb^2 - 
    92544*z^3*zb^3 + 124731*z^4*zb^3 - 294752*z^5*zb^3 + 182268*z^6*zb^3 - 344676*z^7*zb^3 + 397911*z^8*zb^3 - 295188*z^9*zb^3 + 74856*z^2*zb^4 - 180750*z^3*zb^4 + 
    841400*z^4*zb^4 - 304692*z^5*zb^4 + 278252*z^6*zb^4 - 591258*z^7*zb^4 + 682464*z^8*zb^4 - 31668*z*zb^5 + 149403*z^2*zb^5 - 1248060*z^3*zb^5 + 391824*z^4*zb^5 - 
    167984*z^5*zb^5 + 519381*z^6*zb^5 - 816216*z^7*zb^5 + 5508*zb^6 - 64596*z*zb^6 + 995908*z^2*zb^6 - 277848*z^3*zb^6 + 52608*z^4*zb^6 - 228612*z^5*zb^6 + 523716*z^6*zb^6 + 
    11421*zb^7 - 416968*z*zb^7 + 109506*z^2*zb^7 - 12052*z^3*zb^7 + 40431*z^4*zb^7 - 171300*z^5*zb^7 + 71928*zb^8 - 17982*z*zb^8 + 2368*z^2*zb^8 - 222*z^3*zb^8 + 
    22200*z^4*zb^8)*Derivative[0, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^6 + 
 (196608*(-1 + zb)^3*zb^3*(1200*z^5 - 12*z^6 + 128*z^7 - 972*z^8 + 3888*z^9 - 5100*z^4*zb + 4635*z^5*zb - 652*z^6*zb + 5438*z^7*zb - 22212*z^8*zb + 13608*z^9*zb + 
    13152*z^3*zb^2 - 50355*z^4*zb^2 + 18041*z^5*zb^2 - 11914*z^6*zb^2 + 52722*z^7*zb^2 - 63360*z^8*zb^2 - 15804*z^2*zb^3 + 121998*z^3*zb^3 - 37145*z^4*zb^3 + 8477*z^5*zb^3 - 
    66630*z^6*zb^3 + 114444*z^7*zb^3 + 8928*z*zb^4 - 136710*z^2*zb^4 + 39874*z^3*zb^4 - 6905*z^4*zb^4 + 46143*z^5*zb^4 - 97824*z^6*zb^4 - 1944*zb^5 + 73728*z*zb^5 - 
    19706*z^2*zb^5 + 1960*z^3*zb^5 - 11691*z^4*zb^5 + 37500*z^5*zb^5 - 15552*zb^6 + 3888*z*zb^6 - 512*z^2*zb^6 + 48*z^3*zb^6 - 4800*z^4*zb^6)*Derivative[0, 3][\[ScriptCapitalF]][z, zb])/
  (z - zb)^5 + (196608*(-1 + zb)^4*zb^4*(300*z^4 - 3*z^5 + 32*z^6 - 243*z^7 + 972*z^8 - 2400*z^3*zb + 885*z^4*zb - 80*z^5*zb + 978*z^6*zb - 3564*z^7*zb + 4656*z^2*zb^2 - 
    1464*z^3*zb^2 - 120*z^4*zb^2 - 1464*z^5*zb^2 + 4656*z^6*zb^2 - 3564*z*zb^3 + 978*z^2*zb^3 - 80*z^3*zb^3 + 885*z^4*zb^3 - 2400*z^5*zb^3 + 972*zb^4 - 243*z*zb^4 + 
    32*z^2*zb^4 - 3*z^3*zb^4 + 300*z^4*zb^4)*Derivative[0, 4][\[ScriptCapitalF]][z, zb])/(z - zb)^4 + 
 (196608*(-1 + z)*z*(10692*z^7 + 11907*z^8 + 6561*z^9 + 104976*z^10 - 73752*z^6*zb - 81129*z^7*zb - 42363*z^8*zb - 716768*z^9*zb - 26244*z^10*zb + 217188*z^5*zb^2 + 
    235455*z^6*zb^2 + 115429*z^7*zb^2 + 2082570*z^8*zb^2 + 185786*z^9*zb^2 + 3456*z^10*zb^2 - 353376*z^4*zb^3 - 377181*z^5*zb^3 - 178999*z^6*zb^3 - 3326890*z^7*zb^3 - 
    562886*z^8*zb^3 - 21620*z^9*zb^3 - 324*z^10*zb^3 + 340716*z^3*zb^4 + 378141*z^4*zb^4 + 138903*z^5*zb^4 + 3190552*z^6*zb^4 + 980820*z^7*zb^4 + 82625*z^8*zb^4 + 
    34479*z^9*zb^4 + 32400*z^10*zb^4 - 203688*z^2*zb^5 - 198183*z^3*zb^5 - 128093*z^4*zb^5 - 1808892*z^5*zb^5 - 1231840*z^6*zb^5 - 266739*z^7*zb^5 - 233373*z^8*zb^5 - 
    251100*z^9*zb^5 + 67500*z*zb^6 + 73053*z^2*zb^6 + 16655*z^3*zb^6 + 788432*z^4*zb^6 + 1224220*z^5*zb^6 + 631705*z^6*zb^6 + 686223*z^7*zb^6 + 834120*z^8*zb^6 - 9600*zb^7 - 
    10839*z*zb^7 - 27573*z^2*zb^7 - 280556*z^3*zb^7 - 1380000*z^4*zb^7 - 835771*z^5*zb^7 - 1098501*z^6*zb^7 - 1535796*z^7*zb^7 + 96*zb^8 + 6544*z*zb^8 + 169950*z^2*zb^8 + 
    1132130*z^3*zb^8 + 851433*z^4*zb^8 + 978051*z^5*zb^8 + 1683072*z^6*zb^8 - 1024*zb^9 - 55630*z*zb^9 - 665654*z^2*zb^9 - 487955*z^3*zb^9 - 547425*z^4*zb^9 - 
    1082196*z^5*zb^9 + 7776*zb^10 + 219252*z*zb^10 + 159425*z^2*zb^10 + 173283*z^3*zb^10 + 380520*z^4*zb^10 - 31104*zb^11 - 22599*z*zb^11 - 23733*z^2*zb^11 - 
    56700*z^3*zb^11)*Derivative[1, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^7 + 
 (196608*(-1 + z)*z*(-1 + zb)*zb*(9504*z^6 + 10584*z^7 + 5832*z^8 + 93312*z^9 - 56232*z^5*zb - 51552*z^6*zb - 20760*z^7*zb - 536505*z^8*zb + 67797*z^9*zb + 138096*z^4*zb^2 + 
    89208*z^5*zb^2 + 16896*z^6*zb^2 + 1278813*z^7*zb^2 - 380836*z^8*zb^2 + 71199*z^9*zb^2 - 178416*z^3*zb^3 - 61740*z^4*zb^3 + 66876*z^5*zb^3 - 1572831*z^6*zb^3 + 
    922326*z^7*zb^3 - 357645*z^8*zb^3 + 170100*z^9*zb^3 + 138096*z^2*zb^4 - 61740*z^3*zb^4 - 70728*z^4*zb^4 + 692931*z^5*zb^4 - 1328280*z^6*zb^4 + 652815*z^7*zb^4 - 
    1012680*z^8*zb^4 - 56232*z*zb^5 + 89208*z^2*zb^5 + 66876*z^3*zb^5 + 692931*z^4*zb^5 + 1504946*z^5*zb^5 - 379869*z^6*zb^5 + 2514204*z^7*zb^5 + 9504*zb^6 - 51552*z*zb^6 + 
    16896*z^2*zb^6 - 1572831*z^3*zb^6 - 1328280*z^4*zb^6 - 379869*z^5*zb^6 - 3338928*z^6*zb^6 + 10584*zb^7 - 20760*z*zb^7 + 1278813*z^2*zb^7 + 922326*z^3*zb^7 + 
    652815*z^4*zb^7 + 2514204*z^5*zb^7 + 5832*zb^8 - 536505*z*zb^8 - 380836*z^2*zb^8 - 357645*z^3*zb^8 - 1012680*z^4*zb^8 + 93312*zb^9 + 67797*z*zb^9 + 71199*z^2*zb^9 + 
    170100*z^3*zb^9)*Derivative[1, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^6 + 
 (98304*(-1 + z)*z*(-1 + zb)^2*zb^2*(8316*z^5 + 9261*z^6 + 5103*z^7 + 81648*z^8 - 41088*z^4*zb - 26997*z^5*zb - 3261*z^6*zb - 381028*z^7*zb + 138510*z^8*zb + 
    78144*z^3*zb^2 + 27936*z^4*zb^2 + 1134*z^5*zb^2 + 748367*z^6*zb^2 - 616629*z^7*zb^2 + 312984*z^8*zb^2 - 86880*z^2*zb^3 + 73296*z^3*zb^3 - 334020*z^4*zb^3 - 
    881911*z^5*zb^3 + 1013523*z^6*zb^3 - 1491756*z^7*zb^3 + 46548*z*zb^4 - 122763*z^2*zb^4 + 884535*z^3*zb^4 + 935452*z^4*zb^4 - 622800*z^5*zb^4 + 2817120*z^6*zb^4 - 
    9792*zb^5 + 84195*z*zb^5 - 1065741*z^2*zb^5 - 773120*z^3*zb^5 - 166362*z^4*zb^5 - 2637528*z^5*zb^5 - 20304*zb^6 + 591306*z*zb^6 + 412315*z^2*zb^6 + 326703*z^3*zb^6 + 
    1237032*z^4*zb^6 - 127872*zb^7 - 92907*z*zb^7 - 97569*z^2*zb^7 - 233100*z^3*zb^7)*Derivative[1, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^5 + 
 (589824*(-1 + z)*z*(-1 + zb)^3*zb^3*(396*z^4 + 441*z^5 + 243*z^6 + 3888*z^7 - 1284*z^3*zb + 81*z^4*zb + 1084*z^5*zb - 13548*z^6*zb + 13608*z^7*zb + 2604*z^2*zb^2 - 
    10521*z^3*zb^2 - 6742*z^4*zb^2 + 15762*z^5*zb^2 - 50484*z^6*zb^2 - 2064*z*zb^3 + 21054*z^2*zb^3 + 14900*z^3*zb^3 - 3399*z^4*zb^3 + 68412*z^5*zb^3 + 576*zb^4 - 
    16605*z*zb^4 - 11429*z^2*zb^4 - 7161*z^3*zb^4 - 39708*z^4*zb^4 + 4608*zb^5 + 3348*z*zb^5 + 3516*z^2*zb^5 + 8400*z^3*zb^5)*Derivative[1, 3][\[ScriptCapitalF]][z, zb])/(z - zb)^4 + 
 (442368*(-1 + z)*z*(-1 + zb)^4*zb^4*(132*z^3 + 147*z^4 + 81*z^5 + 1296*z^6 - 808*z^2*zb - 441*z^3*zb - 199*z^4*zb - 3492*z^5*zb + 1020*z*zb^2 + 697*z^2*zb^2 + 
    287*z^3*zb^2 + 2936*z^4*zb^2 - 384*zb^3 - 279*z*zb^3 - 293*z^2*zb^3 - 700*z^3*zb^3)*Derivative[1, 4][\[ScriptCapitalF]][z, zb])/(z - zb)^3 + 
 (196608*(-1 + z)^2*z^2*(5508*z^6 + 11421*z^7 + 71928*z^8 - 31668*z^5*zb - 64596*z^6*zb - 416968*z^7*zb - 17982*z^8*zb + 74856*z^4*zb^2 + 149403*z^5*zb^2 + 995908*z^6*zb^2 + 
    109506*z^7*zb^2 + 2368*z^8*zb^2 - 92544*z^3*zb^3 - 180750*z^4*zb^3 - 1248060*z^5*zb^3 - 277848*z^6*zb^3 - 12052*z^7*zb^3 - 222*z^8*zb^3 + 62988*z^2*zb^4 + 
    124731*z^3*zb^4 + 841400*z^4*zb^4 + 391824*z^5*zb^4 + 52608*z^6*zb^4 + 40431*z^7*zb^4 + 22200*z^8*zb^4 - 25500*z*zb^5 - 35940*z^2*zb^5 - 294752*z^3*zb^5 - 
    304692*z^4*zb^5 - 167984*z^5*zb^5 - 228612*z^6*zb^5 - 171300*z^7*zb^5 + 4200*zb^6 + 9273*z*zb^6 + 19092*z^2*zb^6 + 182268*z^3*zb^6 + 278252*z^4*zb^6 + 519381*z^5*zb^6 + 
    523716*z^6*zb^6 - 42*zb^7 - 2476*z*zb^7 - 56808*z^2*zb^7 - 344676*z^3*zb^7 - 591258*z^4*zb^7 - 816216*z^5*zb^7 + 448*zb^8 + 21414*z*zb^8 + 229804*z^2*zb^8 + 
    397911*z^3*zb^8 + 682464*z^4*zb^8 - 3402*zb^9 - 85408*z*zb^9 - 147216*z^2*zb^9 - 295188*z^3*zb^9 + 13608*zb^10 + 23085*z*zb^10 + 52164*z^2*zb^10)*
   Derivative[2, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^6 + (98304*(-1 + z)^2*z^2*(-1 + zb)*zb*(9792*z^5 + 20304*z^6 + 127872*z^7 - 46548*z^4*zb - 84195*z^5*zb - 591306*z^6*zb + 
    92907*z^7*zb + 86880*z^3*zb^2 + 122763*z^4*zb^2 + 1065741*z^5*zb^2 - 412315*z^6*zb^2 + 97569*z^7*zb^2 - 78144*z^2*zb^3 - 73296*z^3*zb^3 - 884535*z^4*zb^3 + 
    773120*z^5*zb^3 - 326703*z^6*zb^3 + 233100*z^7*zb^3 + 41088*z*zb^4 - 27936*z^2*zb^4 + 334020*z^3*zb^4 - 935452*z^4*zb^4 + 166362*z^5*zb^4 - 1237032*z^6*zb^4 - 
    8316*zb^5 + 26997*z*zb^5 - 1134*z^2*zb^5 + 881911*z^3*zb^5 + 622800*z^4*zb^5 + 2637528*z^5*zb^5 - 9261*zb^6 + 3261*z*zb^6 - 748367*z^2*zb^6 - 1013523*z^3*zb^6 - 
    2817120*z^4*zb^6 - 5103*zb^7 + 381028*z*zb^7 + 616629*z^2*zb^7 + 1491756*z^3*zb^7 - 81648*zb^8 - 138510*z*zb^8 - 312984*z^2*zb^8)*Derivative[2, 1][\[ScriptCapitalF]][z, zb])/
  (z - zb)^5 + (98304*(-1 + z)^2*z^2*(-1 + zb)^2*zb^2*(4284*z^4 + 8883*z^5 + 55944*z^6 - 16104*z^3*zb - 23361*z^4*zb - 192860*z^5*zb + 94905*z^6*zb + 21048*z^2*zb^2 + 
    19824*z^3*zb^2 + 258980*z^4*zb^2 - 291579*z^5*zb^2 + 214452*z^6*zb^2 - 16104*z*zb^3 + 19824*z^2*zb^3 - 260112*z^3*zb^3 + 202020*z^4*zb^3 - 847056*z^5*zb^3 + 4284*zb^4 - 
    23361*z*zb^4 + 258980*z^2*zb^4 + 202020*z^3*zb^4 + 1262616*z^4*zb^4 + 8883*zb^5 - 192860*z*zb^5 - 291579*z^2*zb^5 - 847056*z^3*zb^5 + 55944*zb^6 + 94905*z*zb^6 + 
    214452*z^2*zb^6)*Derivative[2, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^4 + 
 (1769472*(-1 + z)^2*z^2*(-1 + zb)^3*zb^3*(68*z^3 + 141*z^4 + 888*z^5 - 150*z^2*zb - 45*z^3*zb - 1826*z^4*zb + 3108*z^5*zb + 216*z*zb^2 - 1234*z^2*zb^2 - 71*z^3*zb^2 - 
    8772*z^4*zb^2 - 84*zb^3 + 1655*z*zb^3 + 2304*z^2*zb^3 + 8190*z^3*zb^3 - 672*zb^4 - 1140*z*zb^4 - 2576*z^2*zb^4)*Derivative[2, 3][\[ScriptCapitalF]][z, zb])/(z - zb)^3 + 
 (442368*(-1 + z)^2*z^2*(-1 + zb)^4*zb^4*(68*z^2 + 141*z^3 + 888*z^4 - 276*z*zb - 342*z^2*zb - 1572*z^3*zb + 168*zb^2 + 285*z*zb^2 + 644*z^2*zb^2)*
   Derivative[2, 4][\[ScriptCapitalF]][z, zb])/(z - zb)^2 + (196608*(-1 + z)^3*z^3*(1944*z^5 + 15552*z^6 - 8928*z^4*zb - 73728*z^5*zb - 3888*z^6*zb + 15804*z^3*zb^2 + 136710*z^4*zb^2 + 
    19706*z^5*zb^2 + 512*z^6*zb^2 - 13152*z^2*zb^3 - 121998*z^3*zb^3 - 39874*z^4*zb^3 - 1960*z^5*zb^3 - 48*z^6*zb^3 + 5100*z*zb^4 + 50355*z^2*zb^4 + 37145*z^3*zb^4 + 
    6905*z^4*zb^4 + 11691*z^5*zb^4 + 4800*z^6*zb^4 - 1200*zb^5 - 4635*z*zb^5 - 18041*z^2*zb^5 - 8477*z^3*zb^5 - 46143*z^4*zb^5 - 37500*z^5*zb^5 + 12*zb^6 + 652*z*zb^6 + 
    11914*z^2*zb^6 + 66630*z^3*zb^6 + 97824*z^4*zb^6 - 128*zb^7 - 5438*z*zb^7 - 52722*z^2*zb^7 - 114444*z^3*zb^7 + 972*zb^8 + 22212*z*zb^8 + 63360*z^2*zb^8 - 3888*zb^9 - 
    13608*z*zb^9)*Derivative[3, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^5 + 
 (589824*(-1 + z)^3*z^3*(-1 + zb)*zb*(576*z^4 + 4608*z^5 - 2064*z^3*zb - 16605*z^4*zb + 3348*z^5*zb + 2604*z^2*zb^2 + 21054*z^3*zb^2 - 11429*z^4*zb^2 + 3516*z^5*zb^2 - 
    1284*z*zb^3 - 10521*z^2*zb^3 + 14900*z^3*zb^3 - 7161*z^4*zb^3 + 8400*z^5*zb^3 + 396*zb^4 + 81*z*zb^4 - 6742*z^2*zb^4 - 3399*z^3*zb^4 - 39708*z^4*zb^4 + 441*zb^5 + 
    1084*z*zb^5 + 15762*z^2*zb^5 + 68412*z^3*zb^5 + 243*zb^6 - 13548*z*zb^6 - 50484*z^2*zb^6 + 3888*zb^7 + 13608*z*zb^7)*Derivative[3, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^4 + 
 (1769472*(-1 + z)^3*z^3*(-1 + zb)^2*zb^2*(84*z^3 + 672*z^4 - 216*z^2*zb - 1655*z^3*zb + 1140*z^4*zb + 150*z*zb^2 + 1234*z^2*zb^2 - 2304*z^3*zb^2 + 2576*z^4*zb^2 - 68*zb^3 + 
    45*z*zb^3 + 71*z^2*zb^3 - 8190*z^3*zb^3 - 141*zb^4 + 1826*z*zb^4 + 8772*z^2*zb^4 - 888*zb^5 - 3108*z*zb^5)*Derivative[3, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^3 + 
 (1769472*(-1 + z)^3*z^3*(-1 + zb)^3*zb^3*(24*z^2 + 192*z^3 - 28*z*zb - 213*z^2*zb + 672*z^3*zb + 24*zb^2 - 213*z*zb^2 - 1324*z^2*zb^2 + 192*zb^3 + 672*z*zb^3)*
   Derivative[3, 3][\[ScriptCapitalF]][z, zb])/(z - zb)^2 + (10616832*(-1 + z)^3*z^3*(-1 + zb)^4*zb^4*(z + 8*z^2 - 2*zb - 7*z*zb)*Derivative[3, 4][\[ScriptCapitalF]][z, zb])/(z - zb) + 
 (196608*(-1 + z)^4*z^4*(972*z^4 - 3564*z^3*zb - 243*z^4*zb + 4656*z^2*zb^2 + 978*z^3*zb^2 + 32*z^4*zb^2 - 2400*z*zb^3 - 1464*z^2*zb^3 - 80*z^3*zb^3 - 3*z^4*zb^3 + 
    300*zb^4 + 885*z*zb^4 - 120*z^2*zb^4 + 885*z^3*zb^4 + 300*z^4*zb^4 - 3*zb^5 - 80*z*zb^5 - 1464*z^2*zb^5 - 2400*z^3*zb^5 + 32*zb^6 + 978*z*zb^6 + 4656*z^2*zb^6 - 
    243*zb^7 - 3564*z*zb^7 + 972*zb^8)*Derivative[4, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^4 + 
 (442368*(-1 + z)^4*z^4*(-1 + zb)*zb*(384*z^3 - 1020*z^2*zb + 279*z^3*zb + 808*z*zb^2 - 697*z^2*zb^2 + 293*z^3*zb^2 - 132*zb^3 + 441*z*zb^3 - 287*z^2*zb^3 + 700*z^3*zb^3 - 
    147*zb^4 + 199*z*zb^4 - 2936*z^2*zb^4 - 81*zb^5 + 3492*z*zb^5 - 1296*zb^6)*Derivative[4, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^3 + 
 (442368*(-1 + z)^4*z^4*(-1 + zb)^2*zb^2*(168*z^2 - 276*z*zb + 285*z^2*zb + 68*zb^2 - 342*z*zb^2 + 644*z^2*zb^2 + 141*zb^3 - 1572*z*zb^3 + 888*zb^4)*
   Derivative[4, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^2 + (10616832*(-1 + z)^4*z^4*(-1 + zb)^3*zb^3*(2*z - zb + 7*z*zb - 8*zb^2)*Derivative[4, 3][\[ScriptCapitalF]][z, zb])/(z - zb) + 
 5308416*(-1 + z)^4*z^4*(-1 + zb)^4*zb^4*Derivative[4, 4][\[ScriptCapitalF]][z, zb];


TTTTMPMP=393216*(5400 - 54*z - 153*z^2 - 54*zb + 64*z*zb + 46*z^2*zb - 153*zb^2 + 46*z*zb^2 + 172*z^2*zb^2)*\[ScriptCapitalF][z, zb] + 
 (196608*zb*(-9600*z^7 + 96*z^8 + 272*z^9 + 67500*z^6*zb + 1011*z^7*zb - 2066*z^8*zb - 162*z^9*zb - 203688*z^5*zb^2 - 8757*z^6*zb^2 + 9564*z^7*zb^2 + 1042*z^8*zb^2 - 
    344*z^9*zb^2 + 340716*z^4*zb^3 + 22515*z^5*zb^3 - 25636*z^6*zb^3 - 4054*z^7*zb^3 + 2192*z^8*zb^3 - 330*z^9*zb^3 - 353376*z^3*zb^4 - 2013*z^4*zb^4 + 36412*z^5*zb^4 + 
    13074*z^6*zb^4 - 11112*z^7*zb^4 + 990*z^8*zb^4 + 876*z^9*zb^4 + 217188*z^2*zb^5 + 8001*z^3*zb^5 - 85752*z^4*zb^5 - 35870*z^5*zb^5 + 54808*z^6*zb^5 - 14880*z^7*zb^5 + 
    1680*z^8*zb^5 - 648*z^9*zb^5 - 73752*z*zb^6 - 6519*z^2*zb^6 + 84260*z^3*zb^6 + 32402*z^4*zb^6 - 3832*z^5*zb^6 - 50160*z^6*zb^6 + 28368*z^7*zb^6 - 5832*z^8*zb^6 + 
    432*z^9*zb^6 + 10692*zb^7 + 2109*z*zb^7 - 49700*z^2*zb^7 - 17862*z^3*zb^7 - 5088*z^4*zb^7 + 22158*z^5*zb^7 + 1680*z^6*zb^7 - 5832*z^7*zb^7 + 1296*z^8*zb^7 - 243*zb^8 + 
    16716*z*zb^8 + 5794*z^2*zb^8 + 2776*z^3*zb^8 - 7386*z^4*zb^8 + 876*z^5*zb^8 - 648*z^6*zb^8 + 432*z^7*zb^8 - 2430*zb^9 - 844*z*zb^9 - 520*z^2*zb^9 + 1008*z^3*zb^9)*
   Derivative[0, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^7 + (196608*zb^2*(4200*z^6 - 42*z^7 - 119*z^8 - 25500*z^5*zb - 1377*z^6*zb + 812*z^7*zb + 116*z^8*zb + 62988*z^4*zb^2 + 
    6120*z^5*zb^2 - 1206*z^6*zb^2 - 554*z^7*zb^2 + 316*z^8*zb^2 - 92544*z^3*zb^3 + 14061*z^4*zb^3 - 5984*z^5*zb^3 - 696*z^6*zb^3 - 1464*z^7*zb^3 - 750*z^8*zb^3 + 
    74856*z^2*zb^4 - 19710*z^3*zb^4 - 29284*z^4*zb^4 + 8222*z^5*zb^4 + 13614*z^6*zb^4 - 1596*z^7*zb^4 + 1284*z^8*zb^4 - 31668*z*zb^5 + 13293*z^2*zb^5 + 61524*z^3*zb^5 - 
    22124*z^4*zb^5 + 10204*z^5*zb^5 - 23544*z^6*zb^5 + 6804*z^7*zb^5 - 1512*z^8*zb^5 + 5508*zb^6 - 5136*z*zb^6 - 55088*z^2*zb^6 + 16374*z^3*zb^6 - 1092*z^4*zb^6 - 
    960*z^5*zb^6 + 11466*z^6*zb^6 - 4320*z^7*zb^6 + 648*z^8*zb^6 + 891*zb^7 + 24620*z*zb^7 - 5152*z^2*zb^7 - 3156*z^3*zb^7 + 3522*z^4*zb^7 - 3552*z^5*zb^7 - 648*z^6*zb^7 + 
    432*z^7*zb^7 - 4455*zb^8 + 574*z*zb^8 + 1018*z^2*zb^8 - 972*z^3*zb^8 + 738*z^4*zb^8)*Derivative[0, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^6 + 
 (196608*(-1 + zb)*zb^3*(1200*z^5 - 12*z^6 - 34*z^7 - 5100*z^4*zb - 615*z^5*zb + 206*z^6*zb + 21*z^7*zb + 13152*z^3*zb^2 - 7425*z^4*zb^2 + 3887*z^5*zb^2 + 3*z^6*zb^2 + 
    69*z^7*zb^2 - 15804*z^2*zb^3 + 17526*z^3*zb^3 - 8255*z^4*zb^3 + 846*z^5*zb^3 - 1395*z^6*zb^3 + 162*z^7*zb^3 + 8928*z*zb^4 - 18006*z^2*zb^4 + 8524*z^3*zb^4 + 
    1134*z^4*zb^4 - 1890*z^5*zb^4 + 1992*z^6*zb^4 - 468*z^7*zb^4 - 1944*zb^5 + 9288*z*zb^5 - 4796*z^2*zb^5 - 792*z^3*zb^5 + 588*z^4*zb^5 + 228*z^5*zb^5 - 684*z^6*zb^5 + 
    216*z^7*zb^5 - 1944*zb^6 + 1116*z*zb^6 + 84*z^2*zb^6 + 36*z^3*zb^6 - 114*z^4*zb^6 + 72*z^5*zb^6)*Derivative[0, 3][\[ScriptCapitalF]][z, zb])/(z - zb)^5 + 
 (98304*(-1 + zb)^2*zb^4*(600*z^4 - 6*z^5 - 17*z^6 - 4800*z^3*zb + 1770*z^4*zb + 92*z^5*zb + 42*z^6*zb + 9312*z^2*zb^2 - 3468*z^3*zb^2 - 384*z^4*zb^2 - 276*z^5*zb^2 - 
    6*z^6*zb^2 - 7128*z*zb^3 + 2424*z^2*zb^3 + 524*z^3*zb^3 - 24*z^4*zb^3 + 300*z^5*zb^3 - 72*z^6*zb^3 + 1944*zb^4 - 594*z*zb^4 - 197*z^2*zb^4 + 60*z^3*zb^4 - 60*z^4*zb^4 - 
    72*z^5*zb^4 + 36*z^6*zb^4)*Derivative[0, 4][\[ScriptCapitalF]][z, zb])/(z - zb)^4 - 
 (196608*z*(10692*z^7 - 243*z^8 - 2430*z^9 - 73752*z^6*zb + 2109*z^7*zb + 16716*z^8*zb - 844*z^9*zb + 217188*z^5*zb^2 - 6519*z^6*zb^2 - 49700*z^7*zb^2 + 5794*z^8*zb^2 - 
    520*z^9*zb^2 - 353376*z^4*zb^3 + 8001*z^5*zb^3 + 84260*z^6*zb^3 - 17862*z^7*zb^3 + 2776*z^8*zb^3 + 1008*z^9*zb^3 + 340716*z^3*zb^4 - 2013*z^4*zb^4 - 85752*z^5*zb^4 + 
    32402*z^6*zb^4 - 5088*z^7*zb^4 - 7386*z^8*zb^4 - 203688*z^2*zb^5 + 22515*z^3*zb^5 + 36412*z^4*zb^5 - 35870*z^5*zb^5 - 3832*z^6*zb^5 + 22158*z^7*zb^5 + 876*z^8*zb^5 + 
    67500*z*zb^6 - 8757*z^2*zb^6 - 25636*z^3*zb^6 + 13074*z^4*zb^6 + 54808*z^5*zb^6 - 50160*z^6*zb^6 + 1680*z^7*zb^6 - 648*z^8*zb^6 - 9600*zb^7 + 1011*z*zb^7 + 
    9564*z^2*zb^7 - 4054*z^3*zb^7 - 11112*z^4*zb^7 - 14880*z^5*zb^7 + 28368*z^6*zb^7 - 5832*z^7*zb^7 + 432*z^8*zb^7 + 96*zb^8 - 2066*z*zb^8 + 1042*z^2*zb^8 + 2192*z^3*zb^8 + 
    990*z^4*zb^8 + 1680*z^5*zb^8 - 5832*z^6*zb^8 + 1296*z^7*zb^8 + 272*zb^9 - 162*z*zb^9 - 344*z^2*zb^9 - 330*z^3*zb^9 + 876*z^4*zb^9 - 648*z^5*zb^9 + 432*z^6*zb^9)*
   Derivative[1, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^7 - (393216*z*zb*(-4752*z^6 + 108*z^7 + 1080*z^8 + 28116*z^5*zb - 72*z^6*zb - 6405*z^7*zb + 138*z^8*zb - 69048*z^4*zb^2 - 
    2052*z^5*zb^2 + 17202*z^6*zb^2 - 1020*z^7*zb^2 - 346*z^8*zb^2 + 89208*z^3*zb^3 + 6066*z^4*zb^3 - 26175*z^5*zb^3 + 3042*z^6*zb^3 + 2400*z^7*zb^3 - 669*z^8*zb^3 - 
    69048*z^2*zb^4 + 6066*z^3*zb^4 + 19416*z^4*zb^4 - 3780*z^5*zb^4 - 9726*z^6*zb^4 + 3519*z^7*zb^4 + 438*z^8*zb^4 + 28116*z*zb^5 - 2052*z^2*zb^5 - 26175*z^3*zb^5 - 
    3780*z^4*zb^5 + 34784*z^5*zb^5 - 15000*z^6*zb^5 + 840*z^7*zb^5 - 324*z^8*zb^5 - 4752*zb^6 - 72*z*zb^6 + 17202*z^2*zb^6 + 3042*z^3*zb^6 - 9726*z^4*zb^6 - 15000*z^5*zb^6 + 
    14184*z^6*zb^6 - 2916*z^7*zb^6 + 216*z^8*zb^6 + 108*zb^7 - 6405*z*zb^7 - 1020*z^2*zb^7 + 2400*z^3*zb^7 + 3519*z^4*zb^7 + 840*z^5*zb^7 - 2916*z^6*zb^7 + 648*z^7*zb^7 + 
    1080*zb^8 + 138*z*zb^8 - 346*z^2*zb^8 - 669*z^3*zb^8 + 438*z^4*zb^8 - 324*z^5*zb^8 + 216*z^6*zb^8)*Derivative[1, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^6 - 
 (98304*z*zb^2*(8316*z^5 - 189*z^6 - 1890*z^7 - 41088*z^4*zb - 1767*z^5*zb + 9444*z^6*zb + 292*z^7*zb + 78144*z^3*zb^2 + 7968*z^4*zb^2 - 17082*z^5*zb^2 - 1106*z^6*zb^2 + 
    980*z^7*zb^2 - 86880*z^2*zb^3 + 27408*z^3*zb^3 + 1644*z^4*zb^3 - 2906*z^5*zb^3 - 5824*z^6*zb^3 + 516*z^7*zb^3 + 46548*z*zb^4 - 22773*z^2*zb^4 - 50670*z^3*zb^4 + 
    22838*z^4*zb^4 + 31052*z^5*zb^4 - 8910*z^6*zb^4 + 1128*z^7*zb^4 - 9792*zb^5 + 9081*z*zb^5 + 63444*z^2*zb^5 - 27106*z^3*zb^5 - 8024*z^4*zb^5 - 22218*z^5*zb^5 + 
    12156*z^6*zb^5 - 2160*z^7*zb^5 - 1584*zb^6 - 35706*z*zb^6 + 12872*z^2*zb^6 + 7816*z^3*zb^6 - 612*z^4*zb^6 + 7620*z^5*zb^6 - 4968*z^6*zb^6 + 864*z^7*zb^6 + 7920*zb^7 - 
    2292*z*zb^7 - 2672*z^2*zb^7 + 984*z^3*zb^7 - 600*z^4*zb^7 - 648*z^5*zb^7 + 432*z^6*zb^7)*Derivative[1, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^5 - 
 (589824*z*(-1 + zb)*zb^3*(396*z^4 - 9*z^5 - 90*z^6 - 1284*z^3*zb - 153*z^4*zb + 382*z^5*zb - 13*z^6*zb + 2604*z^2*zb^2 - 2271*z^3*zb^2 + 881*z^4*zb^2 + 37*z^5*zb^2 + 
    3*z^6*zb^2 - 2064*z*zb^3 + 3474*z^2*zb^3 - 1447*z^3*zb^3 - 30*z^4*zb^3 - 303*z^5*zb^3 + 46*z^6*zb^3 + 576*zb^4 - 2271*z*zb^4 + 1204*z^2*zb^4 + 82*z^3*zb^4 - 
    66*z^4*zb^4 + 208*z^5*zb^4 - 60*z^6*zb^4 + 576*zb^5 - 390*z*zb^5 - 4*z^2*zb^5 + 6*z^3*zb^5 + 16*z^4*zb^5 - 60*z^5*zb^5 + 24*z^6*zb^5)*Derivative[1, 3][\[ScriptCapitalF]][z, zb])/
  (z - zb)^4 - (442368*z*(-1 + zb)^2*zb^4*(132*z^3 - 3*z^4 - 30*z^5 - 808*z^2*zb + 405*z^3*zb + 74*z^4*zb - 4*z^5*zb + 1020*z*zb^2 - 497*z^2*zb^2 - 142*z^3*zb^2 - 
    16*z^4*zb^2 + 4*z^5*zb^2 - 384*zb^3 + 171*z*zb^3 + 70*z^2*zb^3 + 8*z^3*zb^3)*Derivative[1, 4][\[ScriptCapitalF]][z, zb])/(z - zb)^3 + 
 (196608*z^2*(5508*z^6 + 891*z^7 - 4455*z^8 - 31668*z^5*zb - 5136*z^6*zb + 24620*z^7*zb + 574*z^8*zb + 74856*z^4*zb^2 + 13293*z^5*zb^2 - 55088*z^6*zb^2 - 5152*z^7*zb^2 + 
    1018*z^8*zb^2 - 92544*z^3*zb^3 - 19710*z^4*zb^3 + 61524*z^5*zb^3 + 16374*z^6*zb^3 - 3156*z^7*zb^3 - 972*z^8*zb^3 + 62988*z^2*zb^4 + 14061*z^3*zb^4 - 29284*z^4*zb^4 - 
    22124*z^5*zb^4 - 1092*z^6*zb^4 + 3522*z^7*zb^4 + 738*z^8*zb^4 - 25500*z*zb^5 + 6120*z^2*zb^5 - 5984*z^3*zb^5 + 8222*z^4*zb^5 + 10204*z^5*zb^5 - 960*z^6*zb^5 - 
    3552*z^7*zb^5 + 4200*zb^6 - 1377*z*zb^6 - 1206*z^2*zb^6 - 696*z^3*zb^6 + 13614*z^4*zb^6 - 23544*z^5*zb^6 + 11466*z^6*zb^6 - 648*z^7*zb^6 - 42*zb^7 + 812*z*zb^7 - 
    554*z^2*zb^7 - 1464*z^3*zb^7 - 1596*z^4*zb^7 + 6804*z^5*zb^7 - 4320*z^6*zb^7 + 432*z^7*zb^7 - 119*zb^8 + 116*z*zb^8 + 316*z^2*zb^8 - 750*z^3*zb^8 + 1284*z^4*zb^8 - 
    1512*z^5*zb^8 + 648*z^6*zb^8)*Derivative[2, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^6 + 
 (98304*z^2*zb*(-9792*z^5 - 1584*z^6 + 7920*z^7 + 46548*z^4*zb + 9081*z^5*zb - 35706*z^6*zb - 2292*z^7*zb - 86880*z^3*zb^2 - 22773*z^4*zb^2 + 63444*z^5*zb^2 + 
    12872*z^6*zb^2 - 2672*z^7*zb^2 + 78144*z^2*zb^3 + 27408*z^3*zb^3 - 50670*z^4*zb^3 - 27106*z^5*zb^3 + 7816*z^6*zb^3 + 984*z^7*zb^3 - 41088*z*zb^4 + 7968*z^2*zb^4 + 
    1644*z^3*zb^4 + 22838*z^4*zb^4 - 8024*z^5*zb^4 - 612*z^6*zb^4 - 600*z^7*zb^4 + 8316*zb^5 - 1767*z*zb^5 - 17082*z^2*zb^5 - 2906*z^3*zb^5 + 31052*z^4*zb^5 - 
    22218*z^5*zb^5 + 7620*z^6*zb^5 - 648*z^7*zb^5 - 189*zb^6 + 9444*z*zb^6 - 1106*z^2*zb^6 - 5824*z^3*zb^6 - 8910*z^4*zb^6 + 12156*z^5*zb^6 - 4968*z^6*zb^6 + 432*z^7*zb^6 - 
    1890*zb^7 + 292*z*zb^7 + 980*z^2*zb^7 + 516*z^3*zb^7 + 1128*z^4*zb^7 - 2160*z^5*zb^7 + 864*z^6*zb^7)*Derivative[2, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^5 + 
 (98304*z^2*zb^2*(4284*z^4 + 693*z^5 - 3465*z^6 - 16104*z^3*zb - 4143*z^4*zb + 12076*z^5*zb + 1718*z^6*zb + 21048*z^2*zb^2 + 8472*z^3*zb^2 - 13309*z^4*zb^2 - 7200*z^5*zb^2 + 
    1186*z^6*zb^2 - 16104*z*zb^3 + 8472*z^2*zb^3 - 4320*z^3*zb^3 + 8398*z^4*zb^3 - 2860*z^5*zb^3 - 84*z^6*zb^3 + 4284*zb^4 - 4143*z*zb^4 - 13309*z^2*zb^4 + 8398*z^3*zb^4 + 
    7236*z^4*zb^4 - 2886*z^5*zb^4 + 582*z^6*zb^4 + 693*zb^5 + 12076*z*zb^5 - 7200*z^2*zb^5 - 2860*z^3*zb^5 - 2886*z^4*zb^5 + 2400*z^5*zb^5 - 648*z^6*zb^5 - 3465*zb^6 + 
    1718*z*zb^6 + 1186*z^2*zb^6 - 84*z^3*zb^6 + 582*z^4*zb^6 - 648*z^5*zb^6 + 216*z^6*zb^6)*Derivative[2, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^4 + 
 (1769472*z^2*(-1 + zb)*zb^3*(68*z^3 + 11*z^4 - 55*z^5 - 150*z^2*zb - 61*z^3*zb + 153*z^4*zb - 2*z^5*zb + 216*z*zb^2 - 276*z^2*zb^2 + 121*z^3*zb^2 - 23*z^4*zb^2 - 
    2*z^5*zb^2 - 84*zb^3 + 265*z*zb^3 - 157*z^2*zb^3 + 6*z^3*zb^3 - 22*z^4*zb^3 + 4*z^5*zb^3 - 84*zb^4 + 68*z*zb^4 - z^2*zb^4 + 4*z^3*zb^4 + z^4*zb^4)*
   Derivative[2, 3][\[ScriptCapitalF]][z, zb])/(z - zb)^3 + (442368*z^2*(-1 + zb)^2*zb^4*(68*z^2 + 11*z^3 - 55*z^4 - 276*z*zb + 170*z^2*zb + 62*z^3*zb - 4*z^4*zb + 168*zb^2 - 105*z*zb^2 - 
    35*z^2*zb^2 - 8*z^3*zb^2 + 4*z^4*zb^2)*Derivative[2, 4][\[ScriptCapitalF]][z, zb])/(z - zb)^2 - 
 (196608*(-1 + z)*z^3*(-1944*z^5 - 1944*z^6 + 8928*z^4*zb + 9288*z^5*zb + 1116*z^6*zb - 15804*z^3*zb^2 - 18006*z^4*zb^2 - 4796*z^5*zb^2 + 84*z^6*zb^2 + 13152*z^2*zb^3 + 
    17526*z^3*zb^3 + 8524*z^4*zb^3 - 792*z^5*zb^3 + 36*z^6*zb^3 - 5100*z*zb^4 - 7425*z^2*zb^4 - 8255*z^3*zb^4 + 1134*z^4*zb^4 + 588*z^5*zb^4 - 114*z^6*zb^4 + 1200*zb^5 - 
    615*z*zb^5 + 3887*z^2*zb^5 + 846*z^3*zb^5 - 1890*z^4*zb^5 + 228*z^5*zb^5 + 72*z^6*zb^5 - 12*zb^6 + 206*z*zb^6 + 3*z^2*zb^6 - 1395*z^3*zb^6 + 1992*z^4*zb^6 - 
    684*z^5*zb^6 - 34*zb^7 + 21*z*zb^7 + 69*z^2*zb^7 + 162*z^3*zb^7 - 468*z^4*zb^7 + 216*z^5*zb^7)*Derivative[3, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^5 - 
 (589824*(-1 + z)*z^3*zb*(576*z^4 + 576*z^5 - 2064*z^3*zb - 2271*z^4*zb - 390*z^5*zb + 2604*z^2*zb^2 + 3474*z^3*zb^2 + 1204*z^4*zb^2 - 4*z^5*zb^2 - 1284*z*zb^3 - 
    2271*z^2*zb^3 - 1447*z^3*zb^3 + 82*z^4*zb^3 + 6*z^5*zb^3 + 396*zb^4 - 153*z*zb^4 + 881*z^2*zb^4 - 30*z^3*zb^4 - 66*z^4*zb^4 + 16*z^5*zb^4 - 9*zb^5 + 382*z*zb^5 + 
    37*z^2*zb^5 - 303*z^3*zb^5 + 208*z^4*zb^5 - 60*z^5*zb^5 - 90*zb^6 - 13*z*zb^6 + 3*z^2*zb^6 + 46*z^3*zb^6 - 60*z^4*zb^6 + 24*z^5*zb^6)*Derivative[3, 1][\[ScriptCapitalF]][z, zb])/
  (z - zb)^4 - (1769472*(-1 + z)*z^3*zb^2*(-84*z^3 - 84*z^4 + 216*z^2*zb + 265*z^3*zb + 68*z^4*zb - 150*z*zb^2 - 276*z^2*zb^2 - 157*z^3*zb^2 - z^4*zb^2 + 68*zb^3 - 
    61*z*zb^3 + 121*z^2*zb^3 + 6*z^3*zb^3 + 4*z^4*zb^3 + 11*zb^4 + 153*z*zb^4 - 23*z^2*zb^4 - 22*z^3*zb^4 + z^4*zb^4 - 55*zb^5 - 2*z*zb^5 - 2*z^2*zb^5 + 4*z^3*zb^5)*
   Derivative[3, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^3 - (1769472*(-1 + z)*z^3*(-1 + zb)*zb^3*(-24*z^2 - 24*z^3 + 28*z*zb + 43*z^2*zb + z^3*zb - 24*zb^2 + 43*z*zb^2 - 16*z^2*zb^2 - 
    3*z^3*zb^2 - 24*zb^3 + z*zb^3 - 3*z^2*zb^3 + 2*z^3*zb^3)*Derivative[3, 3][\[ScriptCapitalF]][z, zb])/(z - zb)^2 + 
 (10616832*(-1 + z)*z^3*(z + z^2 - 2*zb)*(-1 + zb)^2*zb^4*Derivative[3, 4][\[ScriptCapitalF]][z, zb])/(z - zb) + 
 (98304*(-1 + z)^2*z^4*(1944*z^4 - 7128*z^3*zb - 594*z^4*zb + 9312*z^2*zb^2 + 2424*z^3*zb^2 - 197*z^4*zb^2 - 4800*z*zb^3 - 3468*z^2*zb^3 + 524*z^3*zb^3 + 60*z^4*zb^3 + 
    600*zb^4 + 1770*z*zb^4 - 384*z^2*zb^4 - 24*z^3*zb^4 - 60*z^4*zb^4 - 6*zb^5 + 92*z*zb^5 - 276*z^2*zb^5 + 300*z^3*zb^5 - 72*z^4*zb^5 - 17*zb^6 + 42*z*zb^6 - 6*z^2*zb^6 - 
    72*z^3*zb^6 + 36*z^4*zb^6)*Derivative[4, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^4 + 
 (442368*(-1 + z)^2*z^4*zb*(-384*z^3 + 1020*z^2*zb + 171*z^3*zb - 808*z*zb^2 - 497*z^2*zb^2 + 70*z^3*zb^2 + 132*zb^3 + 405*z*zb^3 - 142*z^2*zb^3 + 8*z^3*zb^3 - 3*zb^4 + 
    74*z*zb^4 - 16*z^2*zb^4 - 30*zb^5 - 4*z*zb^5 + 4*z^2*zb^5)*Derivative[4, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^3 + 
 (442368*(-1 + z)^2*z^4*zb^2*(168*z^2 - 276*z*zb - 105*z^2*zb + 68*zb^2 + 170*z*zb^2 - 35*z^2*zb^2 + 11*zb^3 + 62*z*zb^3 - 8*z^2*zb^3 - 55*zb^4 - 4*z*zb^4 + 4*z^2*zb^4)*
   Derivative[4, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^2 + (10616832*(-1 + z)^2*z^4*(-1 + zb)*zb^3*(2*z - zb - zb^2)*Derivative[4, 3][\[ScriptCapitalF]][z, zb])/(z - zb) + 
 5308416*(-1 + z)^2*z^4*(-1 + zb)^2*zb^4*Derivative[4, 4][\[ScriptCapitalF]][z, zb];


TTTTMMPP=393216*z^2*zb^2*(172 + 46*zb - 153*zb^2 + z*(46 + 64*zb - 54*zb^2) + 9*z^2*(-17 - 6*zb + 600*zb^2))*\[ScriptCapitalF][z, zb] + 
 (196608*z^2*zb^3*(81*z^9*(4 - 557*zb + 700*zb^2) + z^8*(-128 + 5962*zb + 291807*zb^2 - 380520*zb^3) + 2*zb^6*(414 + 10*zb - 818*zb^2 + 459*zb^3) + 
    z^6*zb*(392 - 29962*zb + 220188*zb^2 + 1082439*zb^3 - 1683072*zb^4) + z^7*(-344 + 6870*zb - 63076*zb^2 - 778329*zb^3 + 1082196*zb^4) + 
    z^5*(72 + 4374*zb - 13632*zb^2 + 57160*zb^3 - 360428*zb^4 - 815877*zb^5 + 1535796*zb^6) + 
    z^4*(-432 + 2088*zb - 20394*zb^2 + 66148*zb^3 - 78696*zb^4 + 265520*zb^5 + 357939*zb^6 - 834120*zb^7) + 
    4*z*zb^2*(108 - 108*zb + 18*zb^2 - 1449*zb^3 - 116*zb^4 + 3147*zb^5 - 1876*zb^6 + 81*zb^7) + 
    z^2*zb*(1296 - 6048*zb + 2088*zb^2 + 21762*zb^3 + 672*zb^4 - 37970*zb^5 + 33652*zb^6 + 7371*zb^7 - 32400*zb^8) + 
    z^3*(432 - 6048*zb + 29160*zb^2 - 49374*zb^3 - 13912*zb^4 + 65294*zb^5 - 113916*zb^6 - 84357*zb^7 + 251100*zb^8))*Derivative[0, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^7 + 
 (196608*z^2*zb^4*(81*z^8*(233 - 853*zb + 644*zb^2) - 2*z^7*(1711 + 45794*zb - 189294*zb^2 + 147594*zb^3) + zb^4*(636 - 516*zb - 1322*zb^2 + 1814*zb^3 - 629*zb^4) + 
    z^6*(-2024 + 30980*zb + 142258*zb^2 - 824751*zb^3 + 682464*zb^4) - 6*z^5*(-54 - 956*zb + 15133*zb^2 + 2976*zb^3 - 146721*zb^4 + 136036*zb^5) + 
    z^4*(-1026 + 7086*zb - 18066*zb^2 + 122038*zb^3 - 157102*zb^4 - 447837*zb^5 + 523716*zb^6) - 
    2*z*zb*(-216 + 216*zb + 1872*zb^2 - 876*zb^3 - 5352*zb^4 + 6613*zb^5 - 2404*zb^6 + 111*zb^7) - 
    2*z^3*(432 - 4110*zb + 18660*zb^2 - 30932*zb^3 + 48149*zb^4 - 65720*zb^5 - 46404*zb^6 + 85650*zb^7) + 
    3*z^2*(216 - 1728*zb + 4218*zb^2 + 1458*zb^3 - 12484*zb^4 + 15224*zb^5 - 13128*zb^6 - 573*zb^7 + 7400*zb^8))*Derivative[0, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^6 + 
 (196608*z^2*(-1 + zb)*zb^5*(1944*z^7*(-5 + 7*zb) - 36*z^6*(-68 - 1155*zb + 1760*zb^2) + 2*z^5*(549 - 7247*zb - 31263*zb^2 + 57222*zb^3) + 
    z^4*(-396 - 3174*zb + 31154*zb^2 + 31794*zb^3 - 97824*zb^4) + zb^2*(-180 + 234*zb + 219*zb^2 - 375*zb^3 + 136*zb^4) + 
    z^3*(474 - 444*zb + 3810*zb^2 - 28621*zb^3 + 6453*zb^4 + 37500*zb^5) + z^2*(360 - 2820*zb + 5562*zb^2 - 5214*zb^3 + 9625*zb^4 - 6441*zb^5 - 4800*zb^6) + 
    z*(-216 + 900*zb - 156*zb^2 - 2349*zb^3 + 2559*zb^4 - 896*zb^5 + 48*zb^6))*Derivative[0, 3][\[ScriptCapitalF]][z, zb])/(z - zb)^5 + 
 (98304*z^2*(-1 + zb)^2*zb^6*(36 + 1944*z^6 - 72*zb - 6*zb^2 + 42*zb^3 - 17*zb^4 - 594*z^5*(1 + 12*zb) + z^4*(-197 + 2424*zb + 9312*zb^2) + 
    z^3*(60 + 524*zb - 3468*zb^2 - 4800*zb^3) + z*(-72 + 300*zb - 276*zb^2 + 92*zb^3 - 6*zb^4) + 6*z^2*(-10 - 4*zb - 64*zb^2 + 295*zb^3 + 100*zb^4))*
   Derivative[0, 4][\[ScriptCapitalF]][z, zb])/(z - zb)^4 + (196608*z^3*zb^2*(54*z^9*(-17 - 6*zb + 600*zb^2) + z^8*(1636 + 7504*zb - 7371*zb^2 - 251100*zb^3) + 
    z^7*(-20 - 12588*zb - 33652*zb^2 + 84357*zb^3 + 834120*zb^4) + z^6*(-828 + 464*zb + 37970*zb^2 + 113916*zb^3 - 357939*zb^4 - 1535796*zb^5) + 
    z^5*zb*(5796 - 672*zb - 65294*zb^2 - 265520*zb^3 + 815877*zb^4 + 1683072*zb^5) + z^4*zb*(-72 - 21762*zb + 13912*zb^2 + 78696*zb^3 + 360428*zb^4 - 1082439*zb^5 - 
      1082196*zb^6) + 4*zb^3*(-108 + 108*zb - 18*zb^2 + 86*zb^4 + 32*zb^5 - 81*zb^6) + z*zb^2*(-1296 + 6048*zb - 2088*zb^2 - 4374*zb^3 - 392*zb^4 - 6870*zb^5 - 5962*zb^6 + 
      45117*zb^7) + z^3*zb*(432 - 2088*zb + 49374*zb^2 - 66148*zb^3 - 57160*zb^4 - 220188*zb^5 + 778329*zb^6 + 380520*zb^7) + 
    z^2*zb*(-432 + 6048*zb - 29160*zb^2 + 20394*zb^3 + 13632*zb^4 + 29962*zb^5 + 63076*zb^6 - 291807*zb^7 - 56700*zb^8))*Derivative[1, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^7 + 
 (196608*z^3*zb^3*(243*z^8*(4 - 557*zb + 700*zb^2) + z^7*(-1888 + 109094*zb + 664965*zb^2 - 1012680*zb^3) + z^6*(272 + 6110*zb - 655500*zb^2 - 1172151*zb^3 + 2514204*zb^4) + 
    z^5*(828 + 60*zb - 7218*zb^2 + 1603434*zb^3 + 634437*zb^4 - 3338928*zb^5) + 4*zb^2*(-108 + 108*zb - 18*zb^2 + 207*zb^3 + 68*zb^4 - 472*zb^5 + 243*zb^6) + 
    z^4*(-72 - 9342*zb + 12432*zb^2 + 6236*zb^3 - 2097640*zb^4 + 634437*zb^5 + 2514204*zb^6) + 
    z^3*(432 - 2088*zb + 32814*zb^2 - 64408*zb^3 + 6236*zb^4 + 1603434*zb^5 - 1172151*zb^6 - 1012680*zb^7) + 
    z*zb*(-1296 + 6048*zb - 2088*zb^2 - 9342*zb^3 + 60*zb^4 + 6110*zb^5 + 109094*zb^6 - 135351*zb^7) + 
    3*z^2*(-144 + 2016*zb - 9720*zb^2 + 10938*zb^3 + 4144*zb^4 - 2406*zb^5 - 218500*zb^6 + 221655*zb^7 + 56700*zb^8))*Derivative[1, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^6 + 
 (98304*z^3*zb^4*(486*z^7*(233 - 853*zb + 644*zb^2) - z^6*(102758 + 162712*zb - 1691265*zb^2 + 1491756*zb^3) + 
    z^5*(6160 + 460458*zb - 745330*zb^2 - 2383563*zb^3 + 2817120*zb^4) - 2*z^4*(900 + 11338*zb + 391275*zb^2 - 1127410*zb^3 - 498324*zb^4 + 1318764*zb^5) - 
    4*zb*(108 - 108*zb - 300*zb^2 + 42*zb^3 + 982*zb^4 - 1048*zb^5 + 333*zb^6) + 2*z^3*(702 - 858*zb + 17744*zb^2 + 313319*zb^3 - 1189927*zb^4 + 307941*zb^5 + 618516*zb^6) + 
    z*(-864 + 5832*zb - 9096*zb^2 - 6546*zb^3 + 27704*zb^4 + 27276*zb^5 - 222002*zb^6 + 185481*zb^7) - 
    z^2*(-1512 + 13812*zb - 40470*zb^2 + 66076*zb^3 + 235848*zb^4 - 1166068*zb^5 + 709299*zb^6 + 233100*zb^7))*Derivative[1, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^5 + 
 (589824*z^3*(-1 + zb)*zb^5*(24 - 60*zb - 2*zb^2 + 153*zb^3 - 151*zb^4 + 48*zb^5 + 1944*z^6*(-5 + 7*zb) + z^5*(9093 + 23292*zb - 50484*zb^2) + 
    2*z^4*(-413 - 16246*zb - 789*zb^2 + 34206*zb^3) + z^3*(108 + 2938*zb + 40337*zb^2 - 34521*zb^3 - 39708*zb^4) + 
    z*(-60 + 298*zb - 477*zb^2 + 1549*zb^3 + 2791*zb^4 - 6684*zb^5) + z^2*(-26 - 144*zb - 3438*zb^2 - 19237*zb^3 + 28557*zb^4 + 8400*zb^5))*Derivative[1, 3][\[ScriptCapitalF]][z, zb])/
  (z - zb)^4 + (442368*z^3*(-1 + zb)^2*zb^6*(1296*z^5 - 3*z^4*(415 + 1164*zb) - 4*zb*(3 - 3*zb + zb^2) + z^3*(148 + 3351*zb + 2936*zb^2) + 
    z*(8 + 24*zb + 268*zb^2 + 557*zb^3) - z^2*(24 + 384*zb + 2739*zb^2 + 700*zb^3))*Derivative[1, 4][\[ScriptCapitalF]][z, zb])/(z - zb)^3 + 
 (196608*z^4*zb^2*(37*z^8*(-17 - 6*zb + 600*zb^2) + z^7*(1814 + 4808*zb - 1719*zb^2 - 171300*zb^3) + 2*z^6*(-661 - 6613*zb - 19692*zb^2 + 46404*zb^3 + 261858*zb^4) + 
    z^5*(-516 + 10704*zb + 45672*zb^2 + 131440*zb^3 - 447837*zb^4 - 816216*zb^5) + z^3*zb*(-3744 + 4374*zb + 61864*zb^2 + 122038*zb^3 - 17856*zb^4 - 824751*zb^5 - 
      295188*zb^6) + zb^2*(648 - 864*zb - 1026*zb^2 + 324*zb^3 - 2024*zb^4 - 3422*zb^5 + 18873*zb^6) + 
    2*z^4*(318 + 876*zb - 18726*zb^2 - 48149*zb^3 - 78551*zb^4 + 440163*zb^5 + 341232*zb^6) + 
    z*zb*(432 - 5184*zb + 8220*zb^2 + 7086*zb^3 + 5736*zb^4 + 30980*zb^5 - 91588*zb^6 - 69093*zb^7) + 
    2*z^2*zb*(-216 + 6327*zb - 18660*zb^2 - 9033*zb^3 - 45399*zb^4 + 71129*zb^5 + 189294*zb^6 + 26082*zb^7))*Derivative[2, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^6 + 
 (98304*z^4*zb^3*(333*z^7*(4 - 557*zb + 700*zb^2) + z^6*(-4192 + 222002*zb + 709299*zb^2 - 1237032*zb^3) + 
    2*z^5*(1964 - 13638*zb - 583034*zb^2 - 307941*zb^3 + 1318764*zb^4) + z^4*(168 - 27704*zb + 235848*zb^2 + 2379854*zb^3 - 996648*zb^4 - 2817120*zb^5) - 
    2*zb*(-432 + 756*zb + 702*zb^2 - 900*zb^3 + 3080*zb^4 - 51379*zb^5 + 56619*zb^6) + z^3*(-1200 + 6546*zb + 66076*zb^2 - 626638*zb^3 - 2254820*zb^4 + 2383563*zb^5 + 
      1491756*zb^6) + 2*z*(216 - 2916*zb + 6906*zb^2 + 858*zb^3 + 11338*zb^4 - 230229*zb^5 + 81356*zb^6 + 207279*zb^7) - 
    z^2*(432 - 9096*zb + 40470*zb^2 + 35488*zb^3 - 782550*zb^4 - 745330*zb^5 + 1691265*zb^6 + 312984*zb^7))*Derivative[2, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^5 + 
 (98304*z^4*zb^4*(216 - 648*zb + 258*zb^2 + 996*zb^3 + 32506*zb^4 - 108820*zb^5 + 77589*zb^6 + 333*z^6*(233 - 853*zb + 644*zb^2) + 
    z^5*(-108820 + 81196*zb + 833235*zb^2 - 847056*zb^3) + z^4*(32506 + 314694*zb - 977695*zb^2 - 544164*zb^3 + 1262616*zb^4) - 
    2*z^3*(-498 + 64070*zb + 101479*zb^2 - 812052*zb^3 + 272082*zb^4 + 423528*zb^5) + z*(-648 + 3048*zb - 3966*zb^2 - 128140*zb^3 + 314694*zb^4 + 81196*zb^5 - 284049*zb^6) + 
    z^2*(258 - 3966*zb + 195156*zb^2 - 202958*zb^3 - 977695*zb^4 + 833235*zb^5 + 214452*zb^6))*Derivative[2, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^4 + 
 (1769472*z^4*(-1 + zb)*zb^5*(444*z^5*(-5 + 7*zb) + z^4*(3121 + 1934*zb - 8772*zb^2) - zb*(4 + 4*zb - 707*zb^2 + 932*zb^3) + z^3*(-950 - 7397*zb + 6213*zb^2 + 8190*zb^3) + 
    z^2*(-10 + 2601*zb + 4433*zb^2 - 9194*zb^3 - 2576*zb^4) + z*(-1 + 34*zb - 2338*zb^2 + 645*zb^3 + 3412*zb^4))*Derivative[2, 3][\[ScriptCapitalF]][z, zb])/(z - zb)^3 + 
 (442368*z^4*(-1 + zb)^2*zb^6*(4 + 888*z^4 - 4*zb + 233*zb^2 - 3*z^3*(419 + 524*zb) + z^2*(397 + 2186*zb + 644*zb^2) - z*(8 + 658*zb + 853*zb^2))*
   Derivative[2, 4][\[ScriptCapitalF]][z, zb])/(z - zb)^2 + (196608*(-1 + z)*z^5*zb^2*(8*z^6*(-17 - 6*zb + 600*zb^2) + z^5*(375 + 896*zb + 6441*zb^2 - 37500*zb^3) + 
    z^4*(-219 - 2559*zb - 9625*zb^2 - 6453*zb^3 + 97824*zb^4) + z^3*(-234 + 2349*zb + 5214*zb^2 + 28621*zb^3 - 31794*zb^4 - 114444*zb^5) + 
    2*z*zb*(-450 + 1410*zb + 222*zb^2 + 1587*zb^3 + 7247*zb^4 - 20790*zb^5 - 6804*zb^6) + 6*zb*(36 - 60*zb - 79*zb^2 + 66*zb^3 - 183*zb^4 - 408*zb^5 + 1620*zb^6) + 
    2*z^2*(90 + 78*zb - 2781*zb^2 - 1905*zb^3 - 15577*zb^4 + 31263*zb^5 + 31680*zb^6))*Derivative[3, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^5 + 
 (589824*(-1 + z)*z^5*zb^3*(24 - 60*zb - 26*zb^2 + 108*zb^3 - 826*zb^4 + 9093*zb^5 - 9720*zb^6 + 12*z^5*(4 - 557*zb + 700*zb^2) + 
    z^4*(-151 + 2791*zb + 28557*zb^2 - 39708*zb^3) + z^3*(153 + 1549*zb - 19237*zb^2 - 34521*zb^3 + 68412*zb^4) - 
    z^2*(2 + 477*zb + 3438*zb^2 - 40337*zb^3 + 1578*zb^4 + 50484*zb^5) + 2*z*(-30 + 149*zb - 72*zb^2 + 1469*zb^3 - 16246*zb^4 + 11646*zb^5 + 6804*zb^6))*
   Derivative[3, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^4 + (1769472*(-1 + z)*z^5*zb^4*(4*z^4*(233 - 853*zb + 644*zb^2) - z^3*(707 + 645*zb - 9194*zb^2 + 8190*zb^3) + 
    zb*(1 + 10*zb + 950*zb^2 - 3121*zb^3 + 2220*zb^4) + z^2*(4 + 2338*zb - 4433*zb^2 - 6213*zb^3 + 8772*zb^4) - 
    z*(-4 + 34*zb + 2601*zb^2 - 7397*zb^3 + 1934*zb^4 + 3108*zb^5))*Derivative[3, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^3 + 
 (1769472*(-1 + z)*z^5*(-1 + zb)*zb^5*(-2 + 3*zb + 359*zb^2 - 480*zb^3 + 96*z^3*(-5 + 7*zb) + z^2*(359 + 461*zb - 1324*zb^2) + z*(3 - 704*zb + 461*zb^2 + 672*zb^3))*
   Derivative[3, 3][\[ScriptCapitalF]][z, zb])/(z - zb)^2 + (10616832*(-1 + z)*z^5*(-1 + zb)^2*zb^6*(8*z^2 + 5*zb - z*(6 + 7*zb))*Derivative[3, 4][\[ScriptCapitalF]][z, zb])/(z - zb) + 
 (98304*(-1 + z)^2*z^6*zb^2*(36 - 72*zb - 60*zb^2 + 60*zb^3 - 197*zb^4 - 594*zb^5 + 1944*zb^6 + z^4*(-17 - 6*zb + 600*zb^2) + z^3*(42 + 92*zb + 1770*zb^2 - 4800*zb^3) + 
    6*z^2*(-1 - 46*zb - 64*zb^2 - 578*zb^3 + 1552*zb^4) - 4*z*(18 - 75*zb + 6*zb^2 - 131*zb^3 - 606*zb^4 + 1782*zb^5))*Derivative[4, 0][\[ScriptCapitalF]][z, zb])/(z - zb)^4 + 
 (442368*(-1 + z)^2*z^6*zb^3*(z^3*(4 - 557*zb + 700*zb^2) - z^2*(12 + 268*zb - 2739*zb^2 + 2936*zb^3) + zb*(-8 + 24*zb - 148*zb^2 + 1245*zb^3 - 1296*zb^4) + 
    3*z*(4 - 8*zb + 128*zb^2 - 1117*zb^3 + 1164*zb^4))*Derivative[4, 1][\[ScriptCapitalF]][z, zb])/(z - zb)^3 + 
 (442368*(-1 + z)^2*z^6*zb^4*(4 - 8*zb + 397*zb^2 - 1257*zb^3 + 888*zb^4 + z^2*(233 - 853*zb + 644*zb^2) - 2*z*(2 + 329*zb - 1093*zb^2 + 786*zb^3))*
   Derivative[4, 2][\[ScriptCapitalF]][z, zb])/(z - zb)^2 + (10616832*(-1 + z)^2*z^6*(-1 + zb)*zb^5*(2*(3 - 4*zb)*zb + z*(-5 + 7*zb))*Derivative[4, 3][\[ScriptCapitalF]][z, zb])/(z - zb) + 
 5308416*(-1 + z)^2*z^6*(-1 + zb)^2*zb^6*Derivative[4, 4][\[ScriptCapitalF]][z, zb];


(* ::Section:: *)
(*Difference operators in Mellin space*)


(* ::Subsection:: *)
(*<\[ScriptCapitalJ] \[ScriptCapitalJ] \[ScriptCapitalO] \[ScriptCapitalO]>*)


(* ::Text:: *)
(*This is the difference operator leading to (8.12). Here \[ScriptF][s,t]=\[ScriptCapitalM]gl.*)


dJJOO=-(1/2) (s^2 (-5+2 t)+2 s (29-14 t+t^2)-8 (19-10 t+t^2)) \[ScriptF][-2+s,-1+t]-1/2 (-5+t)^2 (-15+2 s+2 t) \[ScriptF][s,-3+t]+1/2 (-5+s+t)^2 (-5+2 t) \[ScriptF][s,-1+t];


(* ::Subsection:: *)
(*<\[ScriptCapitalT] \[ScriptCapitalT] \[ScriptCapitalO] \[ScriptCapitalO]>*)


(* ::Text:: *)
(*This is the difference operator leading to (8.17). Here \[ScriptF][s,t]=\[ScriptCapitalM]gr.*)


dTTOO=4 (-6+s) (-4+s) (s^2 (38-45 t+9 t^2)+s (-692+924 t-261 t^2+18 t^3)+3 (1040-1536 t+560 t^2-72 t^3+3 t^4)) \[ScriptF][-4+s,-2+t]+4 (-4+s) (-6+t)^2 (-5504+2778 t-405 t^2+18 t^3+9 s^2 (-7+2 t)+2 s (595-234 t+18 t^2)) \[ScriptF][-2+s,-4+t]-4 (-4+s) (-6+s+t)^2 (-616+834 t-243 t^2+18 t^3+2 s (38-45 t+9 t^2)) \[ScriptF][-2+s,-2+t]+4 (-8+t)^2 (-6+t)^2 (794+9 s^2-171 t+9 t^2+9 s (-19+2 t)) \[ScriptF][s,-6+t]-4 (-6+t)^2 (-6+s+t)^2 (532-216 t+18 t^2+9 s (-7+2 t)) \[ScriptF][s,-4+t]+4 (-6+s+t)^2 (-4+s+t)^2 (38-45 t+9 t^2) \[ScriptF][s,-2+t];


(* ::Subsection:: *)
(*<\[ScriptCapitalJ] \[ScriptCapitalJ] \[ScriptCapitalJ] \[ScriptCapitalJ]>*)


(* ::Text:: *)
(*This is the difference operator leading to (8.21). Here \[ScriptF][s,t]=\[ScriptCapitalM]gl.*)


dJJJJ=-8 (-8+s)^2 (-6+s)^2 \[ScriptF][-6+s,t]-8 (-6+s)^2 (32+2 s (-5+t)-2 t-t^2) \[ScriptF][-4+s,-2+t]+8 (-6+s)^2 (136+3 s^2+4 s (-10+t)-26 t+t^2) \[ScriptF][-4+s,t]-8 (-6+t)^2 (-32+s^2-2 s (-1+t)+10 t) \[ScriptF][-2+s,-4+t]+8 (4 s^3 (-5+t)+s (-2136+680 t-46 t^2)+s^2 (361-94 t+4 t^2)+16 (261-96 t+8 t^2)) \[ScriptF][-2+s,-2+t]-8 (88+3 s^2+2 s (-16+t)-10 t) (-6+s+t)^2 \[ScriptF][-2+s,t]+8 (-8+t)^2 (-6+t)^2 \[ScriptF][s,-6+t]+8 (-6+t)^2 (57-14 s+s^2-t^2) \[ScriptF][s,-4+t]-8 (-6+s+t)^2 (87+2 s (-5+t)-24 t+t^2) \[ScriptF][s,-2+t]+8 (-6+s+t)^2 (-4+s+t)^2 \[ScriptF][s,t];


(* ::Subsection:: *)
(*<\[ScriptCapitalT] \[ScriptCapitalT] \[ScriptCapitalT] \[ScriptCapitalT]>*)


(* ::Text:: *)
(*This is the difference operator leading to (8.25). Here \[ScriptF][s,t]=\[ScriptCapitalM]gr.*)


dTTTT=768 (-10+s)^2 (-8+s)^2 (-1936+1998 t+45 t^2-216 t^3+27 t^4) \[ScriptF][-8+s,-4+t]+768 (-8+s)^2 (-8+t)^2 (-3748-16452 t+8019 t^2-864 t^3+18 s (46+101 t-54 t^2+6 t^3)) \[ScriptF][-6+s,-6+t]-768 (-8+s)^2 (-631296+780528 t-60236 t^2-75636 t^3+16335 t^4-864 t^5+4 s^2 (-1852+2034 t+36 t^2-216 t^3+27 t^4)+4 s (33336-38464 t+1386 t^2+3924 t^3-702 t^4+27 t^5)) \[ScriptF][-6+s,-4+t]+768 (-10+t)^2 (-8+t)^2 (120536-67338 t+7992 t^2-162 s (196-115 t+14 t^2)+9 s^2 (233-144 t+18 t^2)) \[ScriptF][-4+s,-8+t]-768 (-8+t)^2 (18 s^3 (150+299 t-162 t^2+18 t^3)+s (514368+1030808 t-647964 t^2+104220 t^3-4536 t^4)+s^2 (-62548-128376 t+75609 t^2-10692 t^3+324 t^4)+4 (-370368-695436 t+459316 t^2-79515 t^3+3996 t^4)) \[ScriptF][-4+s,-6+t]+1536 (-22394880+33964032 t-6278528 t^2-2678396 t^3+993280 t^4-109377 t^5+3996 t^6+9 s^4 (-592+682 t+11 t^2-72 t^3+9 t^4)+18 s^3 (9472-11504 t+506 t^2+1163 t^3-216 t^4+9 t^5)+s (11092992-15441856 t+2209656 t^2+1340788 t^3-410670 t^4+38259 t^5-1134 t^6)+s^2 (-2057280+2663608 t-256892 t^2-251748 t^3+61686 t^4-4374 t^5+81 t^6)) \[ScriptF][-4+s,-4+t]+20736 (129+4 s (-5+t)-24 t) (-12+t)^2 (-10+t)^2 (-8+t)^2 \[ScriptF][-2+s,-10+t]-768 (-10+t)^2 (-8+t)^2 (259264-189720 t+36261 t^2-1944 t^3+54 s^2 (77-48 t+6 t^2)+54 s (-1232+845 t-144 t^2+6 t^3)) \[ScriptF][-2+s,-8+t]+768 (-8+t)^2 (-1795328-2305168 t+2107292 t^2-534636 t^3+54297 t^4-1944 t^5+18 s^3 (150+299 t-162 t^2+18 t^3)+s^2 (-67052-121860 t+80505 t^2-13608 t^3+648 t^4)+4 s (146608+230512 t-179946 t^2+38943 t^3-3159 t^4+81 t^5)) \[ScriptF][-2+s,-6+t]-768 (-8+s+t)^2 (-394240+505360 t-48572 t^2-47700 t^3+11151 t^4-648 t^5+4 s^2 (-1852+2034 t+36 t^2-216 t^3+27 t^4)+4 s (25928-30328 t+1530 t^2+3060 t^3-594 t^4+27 t^5)) \[ScriptF][-2+s,-4+t]+20736 (-14+t)^2 (-12+t)^2 (-10+t)^2 (-8+t)^2 \[ScriptF][s,-12+t]-20736 (-12+t)^2 (-10+t)^2 (-8+t)^2 (191+4 s (-5+t)-60 t+4 t^2) \[ScriptF][s,-10+t]+768 (-10+t)^2 (-8+t)^2 (149336-136386 t+38115 t^2-4212 t^3+162 t^4+9 s^2 (233-144 t+18 t^2)+36 s (-982+751 t-153 t^2+9 t^3)) \[ScriptF][s,-8+t]-768 (-8+t)^2 (-8+s+t)^2 (-9500-11808 t+9351 t^2-1836 t^3+108 t^4+18 s (46+101 t-54 t^2+6 t^3)) \[ScriptF][s,-6+t]+768 (-8+s+t)^2 (-6+s+t)^2 (-1936+1998 t+45 t^2-216 t^3+27 t^4) \[ScriptF][s,-4+t];


(* ::Subsection:: *)
(*<\[ScriptCapitalW] \[ScriptCapitalW]b \[ScriptCapitalW] \[ScriptCapitalW]b>*)


(* ::Text:: *)
(*This is the difference operator leading to (8.29). Here \[ScriptF][s,t]=\[ScriptCapitalM]gl.*)


dWWbWWb=1/16 (-6+s)^2 (80+s^2+2 s (-9+t)-18 t+t^2) \[ScriptF][-4+s,t]+1/8 (1920+s^3 (-5+t)-832 t+114 t^2-5 t^3+s^2 (114-33 t+2 t^2)+s (-832+308 t-33 t^2+t^3)) \[ScriptF][-2+s,-2+t]-1/8 (-5+s) (-8+s+t) (-6+s+t)^2 \[ScriptF][-2+s,t]+1/16 (-6+t)^2 (80+s^2+2 s (-9+t)-18 t+t^2) \[ScriptF][s,-4+t]-1/8 (-5+t) (-8+s+t) (-6+s+t)^2 \[ScriptF][s,-2+t]+1/16 (-6+s+t)^2 (-4+s+t)^2 \[ScriptF][s,t];


(* ::Subsection:: *)
(*<\[ScriptCapitalL] \[ScriptCapitalL]b \[ScriptCapitalL] \[ScriptCapitalL]b>*)


(* ::Text:: *)
(*This is the difference operator leading to (8.32). Here \[ScriptF][s,t]=\[ScriptCapitalM]gr.*)


dLLbLLb=1/256 (-10+s)^2 (-8+s)^2 (26880+s^4+4 s^3 (-13+t)-8528 t+1004 t^2-52 t^3+t^4+2 s^2 (502-78 t+3 t^2)+4 s (-2132+502 t-39 t^2+t^3)) \[ScriptF][-8+s,t]+1/64 (-8+s)^2 (s^5 (-6+t)+4 s^4 (89-21 t+t^2)+s^3 (-8312+2532 t-224 t^2+6 t^3)+4 s^2 (23836-8868 t+1114 t^2-57 t^3+t^4)+4 (295680-147568 t+28100 t^2-2580 t^3+115 t^4-2 t^5)+s (-536512+234624 t-37480 t^2+2740 t^3-90 t^4+t^5)) \[ScriptF][-6+s,-2+t]-1/64 (-8+s)^3 (-8+s+t)^2 (-1680+s^3+3 s^2 (-12+t)+428 t-36 t^2+t^3+s (428-72 t+3 t^2)) \[ScriptF][-6+s,t]+1/128 (s^6 (148-42 t+3 t^2)+2 s^5 (-4828+1674 t-183 t^2+6 t^3)+2 s^4 (128520-52400 t+7536 t^2-444 t^3+9 t^4)+4 s^3 (-892360+415860 t-72926 t^2+5936 t^3-222 t^4+3 t^5)+s^2 (27247232-14191008 t+2893440 t^2-291704 t^3+15072 t^4-366 t^5+3 t^6)-2 s (54177792-30956672 t+7095504 t^2-831720 t^3+52400 t^4-1674 t^5+21 t^6)+4 (43868160-27088896 t+6811808 t^2-892360 t^3+64260 t^4-2414 t^5+37 t^6)) \[ScriptF][-4+s,-4+t]-1/64 (-8+s+t)^2 (3 s^5 (-6+t)+s^4 (892-204 t+9 t^2)+s^3 (-17320+4972 t-396 t^2+9 t^3)+s (-766016+298240 t-39912 t^2+2200 t^3-42 t^4)+s^2 (164624-56112 t+6132 t^2-252 t^3+3 t^4)+4 (349440-151184 t+23324 t^2-1540 t^3+37 t^4)) \[ScriptF][-4+s,-2+t]+1/128 (148-42 s+3 s^2) (-8+s+t)^2 (-6+s+t)^2 (120+s^2+2 s (-11+t)-22 t+t^2) \[ScriptF][-4+s,t]+1/64 (-8+t)^2 (1182720+s^5 (-8+t)-536512 t+95344 t^2-8312 t^3+356 t^4-6 t^5+s^4 (460-90 t+4 t^2)+2 s^3 (-5160+1370 t-114 t^2+3 t^3)+4 s^2 (28100-9370 t+1114 t^2-56 t^3+t^4)+s (-590272+234624 t-35472 t^2+2532 t^3-84 t^4+t^5)) \[ScriptF][-2+s,-6+t]-1/64 (-8+s+t)^2 (s^4 (148-42 t+3 t^2)+s^3 (-6160+2200 t-252 t^2+9 t^3)+s^2 (93296-39912 t+6132 t^2-396 t^3+9 t^4)+s (-604736+298240 t-56112 t^2+4972 t^3-204 t^4+3 t^5)-2 (-698880+383008 t-82312 t^2+8660 t^3-446 t^4+9 t^5)) \[ScriptF][-2+s,-4+t]+1/64 (-8+s+t)^2 (-6+s+t)^2 (12480+3 s^3 (-6+t)-4448 t+500 t^2-18 t^3+2 s^2 (250-60 t+3 t^2)+s (-4448+1360 t-120 t^2+3 t^3)) \[ScriptF][-2+s,-2+t]-1/64 (-6+s) (-10+s+t) (-8+s+t)^2 (-6+s+t)^2 (-4+s+t)^2 \[ScriptF][-2+s,t]+1/256 (-10+t)^2 (-8+t)^2 (26880+s^4+4 s^3 (-13+t)-8528 t+1004 t^2-52 t^3+t^4+2 s^2 (502-78 t+3 t^2)+4 s (-2132+502 t-39 t^2+t^3)) \[ScriptF][s,-8+t]-1/64 (-8+t)^3 (-8+s+t)^2 (-1680+s^3+3 s^2 (-12+t)+428 t-36 t^2+t^3+s (428-72 t+3 t^2)) \[ScriptF][s,-6+t]+1/128 (-8+s+t)^2 (-6+s+t)^2 (120+s^2+2 s (-11+t)-22 t+t^2) (148-42 t+3 t^2) \[ScriptF][s,-4+t]-1/64 (-6+t) (-10+s+t) (-8+s+t)^2 (-6+s+t)^2 (-4+s+t)^2 \[ScriptF][s,-2+t]+1/256 (-8+s+t)^2 (-6+s+t)^2 (-4+s+t)^2 (-2+s+t)^2 \[ScriptF][s,t];

